Localised $\mathrm{AdS}_3\times \mathrm{S}^3\times \mathbb{T}^4$ Black Holes

We numerically construct asymptotically global $\mathrm{AdS}_3 \times \mathrm{S}^3 \times \mathbb{T}^4$ black holes in type IIB supergravity, with $\mathbb{R}_t \times SO(2) \times SO(3) \times U(1)^4$ symmetry, localised on the $\mathrm{S}^3$ and translationally invariant along the torus. These solutions, with horizons whose spatial cross sections have $\mathrm{S}^4 \times \mathbb{T}^4$ topology, dominate the microcanonical ensemble at low energies. At higher energies, a first-order phase transition occurs to $\mathrm{BTZ} \times \mathrm{S}^3 \times \mathbb{T}^4$ black holes $-$ possessing $\mathbb{R}_t \times SO(2) \times SO(4) \times U(1)^4$ symmetry and $\mathrm{S}^1 \times \mathrm{S}^3 \times \mathbb{T}^4$ horizon topology. By the AdS/CFT correspondence, this transition reflects the spontaneous breaking of the $SO(4)$ R-symmetry of the D1-D5 CFT$_2$ to $SO(3)$. We also compute the expectation value of the scalar operator with lowest conformal dimension in the low-energy phase. Our $SO(3)$-localised black holes $-$ together with the $U(1)^2$-localised solutions of [1] $-$ point to a rich landscape of novel black holes that may approach the $\mathrm{CFT}_2$ sparseness bootstrap condition, and shed light on how macroscopic entanglement in thermal phases encodes microscopic structure via internal directions.

==> Plots_DiasSantos_arXiv-2508.16722.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    497423,       9417]
NotebookOptionsPosition[    496230,       9393]
NotebookOutlinePosition[    496628,       9409]
CellTagsIndexPosition[    496585,       9406]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "____________________________________________________________________________\
_____________________________________________________\n",
 Cell[BoxData[{
  FormBox[
   StyleBox[
    StyleBox[
     RowBox[{
      RowBox[{"Oscar", " ", 
       RowBox[{
        StyleBox["J",
         FontSlant->"Plain"], ".", 
        StyleBox["C",
         FontSlant->"Plain"], ".", " ", "Dias"}], " ", "and", " ", "Jorge", 
       " ", 
       RowBox[{
        StyleBox["E",
         FontSlant->"Plain"], ".", " ", "Santos"}]}], ",", " ", 
      StyleBox[
       RowBox[{"Localised", " ", 
        SubscriptBox["AdS", "3"], 
        SuperscriptBox["xS", "3"], 
        SuperscriptBox["xT", "4"], "Black", " ", "Holes"}],
       FontSlant->"Italic"], 
      StyleBox[",",
       FontSlant->"Italic"], 
      StyleBox[" ",
       FontSlant->"Italic"], 
      RowBox[{
      "accepted", " ", "in", " ", "Physical", " ", "Review", " ", "Letters", 
       " ", 
       RowBox[{"(", 
        RowBox[{"December", " ", "2025"}], ")"}]}], ",", " ", 
      RowBox[{"arXiv", ":", 
       RowBox[{"2508.16722", " ", "[", 
        RowBox[{"hep", "-", "th"}], "]"}]}]}],
     FontWeight->"Bold"],
    FontSize->16], TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{"https", ":"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"journals", ".", "aps", ".", "org"}], "/", "prl"}], "/", 
         "accepted"}], "/", "10.1103"}], "/", "f2rs"}], "-", "p1mq"}]}],
    FontSize->16], TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"https", ":"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "2508.16722"}]}], 
     "\[IndentingNewLine]"}],
    FontSize->16], TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   StyleBox[
    StyleBox[
     RowBox[{"The", " ", 
      StyleBox["data",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox["files",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox["in",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[" ",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox["attachment",
       FontColor->RGBColor[0, 0, 1]], " ", "to", " ", "this", " ", "notebook",
       " ", "contain", " ", "the", " ", "data", " ", "used", " ", "to", " ", 
      "generate", " ", "the", " ", "plots", " ", "of", " ", "Fig", " ", "2", 
      " ", "and", " ", "3", " ", "of", " ", "the", " ", "above", " ", 
      "manuscript", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "as", " ", "well", " ", "as", " ", "Fig", " ", "2", " ", "of", " ", 
         "Supplemental", " ", "Material"}], ")"}], ".", "\[IndentingNewLine]",
        "This"}], " ", "notebook", " ", "uploads", " ", "the", " ", "data", 
      " ", "and", " ", "generates", " ", "the", " ", "plots", " ", "that", 
      " ", "are", " ", "used", " ", "in", " ", "the", " ", 
      RowBox[{"paper", "."}]}],
     FontWeight->"Bold"],
    FontSize->16], TraditionalForm]}],
  FormatType->TraditionalForm,ExpressionUUID->
  "fa2b1536-6b35-4d6a-8c3b-4bb543051d4b"],
 "\n__________________________________________________________________________\
_______________________________________________________"
}], "Text",
 CellChangeTimes->{{3.974436551620165*^9, 3.974436553668445*^9}, {
  3.974436598688559*^9, 3.974436717708228*^9}, {3.974436774862649*^9, 
  3.974436775406609*^9}, {3.974436807739154*^9, 3.9744369367033033`*^9}, {
  3.974437004829379*^9, 
  3.974437024114122*^9}},ExpressionUUID->"a93c1fca-a274-4b5f-9f15-\
607b32e3bd15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataES", "=", 
    RowBox[{"Get", "[", "\"\<dataES\>\"", "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    StyleBox["Data",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    RowBox[{
     StyleBox["{",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], 
     RowBox[{
      RowBox[{
       StyleBox["E",
        FontWeight->"Bold",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[" ",
        FontWeight->"Bold",
        FontColor->RGBColor[0, 0, 1]], 
       RowBox[{
        StyleBox["L",
         FontWeight->"Bold",
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["/",
         FontWeight->"Bold",
         FontColor->RGBColor[0, 0, 1]], 
        SuperscriptBox[
         StyleBox["N",
          FontWeight->"Bold",
          FontColor->RGBColor[0, 0, 1]], 
         StyleBox["2",
          FontWeight->"Bold",
          FontColor->RGBColor[0, 0, 1]]]}]}], 
      StyleBox[",",
       FontWeight->"Bold",
       FontColor->RGBColor[0, 0, 1]], 
      RowBox[{
       StyleBox["S",
        FontWeight->"Bold",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["/",
        FontWeight->"Bold",
        FontColor->RGBColor[0, 0, 1]], 
       SuperscriptBox[
        StyleBox["N",
         FontWeight->"Bold",
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["2",
         FontWeight->"Bold",
         FontColor->RGBColor[0, 0, 1]]]}]}], 
     StyleBox["}",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]]}], 
    StyleBox[" ",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["of",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["Fig",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["2",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]]}], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataEdeltaS", "=", 
    RowBox[{"Get", "[", "\"\<dataEdeltaS\>\"", "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{"Data", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"E", " ", 
        RowBox[{"L", "/", 
         SuperscriptBox[
          StyleBox["N",
           FontWeight->"Bold",
           FontColor->RGBColor[0, 0, 1]], 
          StyleBox["2",
           FontWeight->"Bold",
           FontColor->RGBColor[0, 0, 1]]]}]}], ",", " ", 
       RowBox[{"\[CapitalDelta]S", "/", 
        SuperscriptBox[
         StyleBox["N",
          FontWeight->"Bold",
          FontColor->RGBColor[0, 0, 1]], 
         StyleBox["2",
          FontWeight->"Bold",
          FontColor->RGBColor[0, 0, 1]]]}]}], "}"}], " ", "Inset", " ", "of", 
     " ", "Fig", " ", "2"}],
    FontWeight->"Bold",
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataTF", "=", 
    RowBox[{"Get", "[", "\"\<dataTF\>\"", "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{"Data", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T", " ", "L"}], ",", 
       RowBox[{"F", " ", 
        RowBox[{"L", "/", 
         SuperscriptBox[
          StyleBox["N",
           FontWeight->"Bold",
           FontColor->RGBColor[0, 0, 1]], 
          StyleBox["2",
           FontWeight->"Bold",
           FontColor->RGBColor[0, 0, 1]]]}]}]}], "}"}], " ", "of", " ", "Fig",
      " ", "2", " ", "of", " ", "Supplemental", " ", "Material"}],
    FontWeight->"Bold",
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dataEvev", "=", 
    RowBox[{"Get", "[", "\"\<dataEvev\>\"", "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    StyleBox["Data",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    RowBox[{
     StyleBox["{",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]], 
     RowBox[{
      StyleBox[
       RowBox[{"E", " ", 
        RowBox[{"L", "/", 
         SuperscriptBox[
          StyleBox["N",
           FontWeight->"Bold",
           FontColor->RGBColor[0, 0, 1]], 
          StyleBox["2",
           FontWeight->"Bold",
           FontColor->RGBColor[0, 0, 1]]]}]}],
       FontWeight->"Bold",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[",",
       FontWeight->"Bold",
       FontColor->RGBColor[0, 0, 1]], 
      RowBox[{
       StyleBox["<",
        FontWeight->"Bold",
        FontColor->RGBColor[0, 0, 1]], 
       SubscriptBox[
        StyleBox["O",
         FontWeight->"Bold",
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["2",
         FontWeight->"Bold",
         FontColor->RGBColor[0, 0, 1]]], 
       StyleBox[">",
        FontWeight->"Bold",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[
        RowBox[{"/", 
         SuperscriptBox[
          StyleBox["N",
           FontWeight->"Bold",
           FontColor->RGBColor[0, 0, 1]], 
          StyleBox["2",
           FontWeight->"Bold",
           FontColor->RGBColor[0, 0, 1]]]}],
        FontWeight->"Bold",
        FontColor->RGBColor[0, 0, 1]]}]}], 
     StyleBox["}",
      FontWeight->"Bold",
      FontColor->RGBColor[0, 0, 1]]}], 
    StyleBox[" ",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["of",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["Fig",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox["3",
     FontWeight->"Bold",
     FontColor->RGBColor[0, 0, 1]]}], 
   StyleBox[" ",
    FontColor->RGBColor[1, 0, 0]], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.974265599901619*^9, 3.9742656004506817`*^9}, {
   3.974265638280455*^9, 3.9742656521312513`*^9}, {3.9742683047098703`*^9, 
   3.974268334439715*^9}, {3.974268451790792*^9, 3.974268549411961*^9}, 
   3.974268941164547*^9, {3.974269199895878*^9, 3.974269202580041*^9}, {
   3.9742693133619556`*^9, 3.9742693948131447`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6dd00ed8-81bb-4015-abd9-7220a574f36a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gESzero", "=", 
   GraphicsBox[{
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
            Dashing[{Small, Small}], FaceForm[Opacity[0.3]], 
            LineBox[CompressedData["
1:eJxF0wk0VWsbB3BxXMoQRb58uukQSjILN++zuzTqCt1cQ2SqRDLTzXBTqYyV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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 RGBColor[1, 0, 0], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxF0wk0VWsbB3BxXMoQRb58uukQSjILN++zuzTqCt1cQ2SqRDLTzXBTqYyV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                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-0.5, 0.20264236728467547`}, {0., 
               2.6113556779282}}, "Frame" -> {{False, False}, {False, False}},
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 RGBColor[1, 0, 0], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> 
              False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.5, 0.20264236728467547`}, {0., 
              2.6113556779282}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxF0wk0VWsbB3BxXMoQRb58uukQSjILN++zuzTqCt1cQ2SqRDLTzXBTqYyV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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-0.5, 0.20264236728467547`}, {0., 
           2.6113556779282}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
          "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|
           "CoordinatesToolOptions" -> Identity, 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {RGBColor[
            0.5411764705882353, 0.7137254901960784, 0.027450980392156862`], 
            Thickness[Large], Opacity[1.], FaceForm[Opacity[0.3]], 
            LineBox[CompressedData["
1:eJxd0nk01H0XAPAJES3WRMWjPDwhLaSYiTsTj63IVlH2sYzI0lNEGFs9LV6y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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 RGBColor[
                 0.5411764705882353, 0.7137254901960784, 
                  0.027450980392156862`]], 
                Line[CompressedData["
1:eJxd0nk01H0XAPAJES3WRMWjPDwhLaSYiTsTj63IVlH2sYzI0lNEGFs9LV6y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                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-0.4976315367572518, -0.3689764172400852}, {0.,
                0.12279974198581799`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {-0.4976315367572518, 0}, 
              "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 RGBColor[
                 0.5411764705882353, 0.7137254901960784, 
                  0.027450980392156862`]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> 
              False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.4976315367572518, -0.3689764172400852}, {0., 
              0.12279974198581799`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {-0.4976315367572518, 0}, 
             "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[
                0.5411764705882353, 0.7137254901960784, 
                 0.027450980392156862`]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             RGBColor[
             0.5411764705882353, 0.7137254901960784, 0.027450980392156862`]], 
            
            Line[CompressedData["
1:eJxd0nk01H0XAPAJES3WRMWjPDwhLaSYiTsTj63IVlH2sYzI0lNEGFs9LV6y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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-0.4976315367572518, -0.3689764172400852}, {0., 
           0.12279974198581799`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {-0.4976315367572518, 0}, "ImageSize" -> {360, 432},
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
          Automatic, "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             RGBColor[
             0.5411764705882353, 0.7137254901960784, 0.027450980392156862`]]},
           "HighlightLabelingFunctions" -> <|
           "CoordinatesToolOptions" -> Identity, 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {GrayLevel[0], Thickness[Large], Opacity[1.], FaceForm[Opacity[
            0.3]], LineBox[CompressedData["
1:eJxd1nk0lXkDB3BLdrl3zJRco7oxvVGWGUUL9/tkhmrwhlyZNsvVDJVGC6a0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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 GrayLevel[0]], 
                Line[CompressedData["
1:eJxd1nk0lXkDB3BLdrl3zJRco7oxvVGWGUUL9/tkhmrwhlyZNsvVDJVGC6a0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                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 0.2026423672846756}, {0., 4.}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> 
              False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 0.2026423672846756}, {0., 4.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             GrayLevel[0]], 
            Line[CompressedData["
1:eJxd1nk0lXkDB3BLdrl3zJRco7oxvVGWGUUL9/tkhmrwhlyZNsvVDJVGC6a0
WCMU0liSiXBljYhcWeoKD3KtCYNIWQ8mW/bpPZ6/3uec5zznd37L9/P953ce
psPvlidFhISE4r68//v+/6MXpXPQx8OKxZlfSwYoWmFlfJEaO2K9NCPmvHgA
65tLDzNNNp+l5u9S8xex735ZbNHcA9Ye3rGiwQ2XqPUp1PprCFo2vrls/Zg1
rTQpsI70pvbnUfv9wDExGCH6C1mC9l0vn92/QZ1XSp13E5/KuzRnbfislJjr
eYzEYOr8Sur820hWviNbLVbDQobDoRKrMCpPQOWFU3nNVN5d5Bs4Kw0xWlmK
px8ZbTz6J5XfRuVHUvndVH4MSsb0isfie1j/qI3q+djfozzvKU8s5emnPH9B
4XJWeO/8AKt6QEe977cHlG+Y8sVTvjHKl0D5JilfEsLjeFbryqdYrFxbCSte
EuWdobzJlHeW8nIp7zLlTcW1nYYtUbVCWHs+efZpWSrlF8aKP43yi2LFn075
JbDiz0LqUUZy7JIExrWHhxUqs6g+kljp85jqI4OVPtlUHxpW+uRQfb7BSp88
nK17LeKvvgayu6fUclzz4O+76H7z3Rrk/dEU1F6ZB9PflBOi2AoQnw411XB/
Cus1tgtVHAZSxyXrGxvzkSDm1o/AjRj7MPdGOaQQuvRRI8HsRkSrtunte18I
XluOX/cZJvZyCqJdd/MQkaqY6HN4E+68u3CEP8DDVf1TnCaWKnZ0jHQ6GT0H
tGif/mJvgWd9V1/uUgnqtmxn63dvgSqt2KiTXQrTnsToI6fU8NosliueWQqF
UE6Zor86Qj9szcvQKMNAJyfiYe02vHMYcFvuKMMe1TyVsQZt+B63n03a+RJJ
W8omru3SBWl5SGj8n3JUGBuwNcN0YdcifjSB8QrXFwav+vfrYuYw76nlj6+Q
r9moujVaD6rHmaef3n2F7VmdVYeEd8Hrt7GWy3oVOK/Y48yY2AO9K8HpYlcr
8Ud9bQBLfS+SkvnWSpLVmHrrly5vtxe7t3jk1GpXQz+z+cnuyL1oSFOXvfZL
NTQK95y5IWqIpcfhL96lVSPmxH+CZHsNcYRnu41rVoPQ7ovnm7J+Al0wL/x9
RC2WCwcmTQL249pnnUzj9QKsO1NfblOxHzIcqcdbjQUYJmR088UOIOZ1Vzb9
rADZlpcXHPwP4MnDm3ntxQLUrWUp+gX+jPPcseMFmvXgMI/d6YszBdfc6KRJ
XT2+3BF7Q33MIZc8fuHC6kb8qvqgZEOKOdhHOiZPMhsB3tmQtzXmiKVVuNns
aMSqe9IM/hoLbLkc62FwvBGtajsWPdMtYHjQ2FMisxHcIPb7K12WcJ+N9Yk1
bcJHc75mkQMbXWb7wvnBzTiYwLXsCmWj2TO+99eEZnhZtX3ULmaDTJ3VkS5o
Buv9NjvHddbIFct4Y97bDLWHIZGrGqwRWEz/tmtnC54la8qrm9hAR6Od+/lD
C/L5Cz9JcY4iUNbluQbRirhMO9MQuj2+r7nTHzXZhpx5VxPVrfaoVJe7TUq2
454oMVFvZA/boJvb579tx0eCYeDkaY+QA17eJ4za4XiutPB2vz0+VLoofRfZ
Dom0WusivgNiyvcffKLXge5LnzZEBDtCuGQpv/by32iOOD2q/4sTGrJP3RAW
7oZy96xRQpsr5O1d4wX6vbBRtAxN1HDH+kFyzGakDx+Eao/G13nCItn5fYZL
P+hvdDrDzb1xwuNtH+O7IdR17JPXfOOHO1dvBR3KGsEcl35rVWwg1ETtH1ao
j4GzjicSLHsLpgLhvtTRcTh17zsUwA/DOr3pqhbtT7BXCXS0sI1Ag1pjntzt
CSjFxJi0KUdi97Hitr6+ScysbdSYehONgkc15vGq04CNLpP8HAum14s6p+sz
eHa4+qAK/QEenGv/ay3/MwJcKpL0TBMgM9ru1sCcQ0S+3ev6DYnYnDbkr3Z5
Hk6dSko/DCbB2kt54NeiBYT3RUirj3NxsUfPIkdhCTWHFS3thh4h8ZibbM+x
ZcyNam+dHk0DX8ZeqNVMiCDD5WU36mYiTXN+kT8nRHx+RH+VdfoxYru4SSr3
hYmHWj28qYlsiFhV1EmZiBCvR7fay+58AkNnlz9LpkUI5X7fgjbXXATLbBb7
GClKlL6bYQQLvtxjFyw/R/y0ilj++5TWY2Y+1jiF3c37uIrQNc+N+NGjAM8W
2K8T/cWIqedmwzunnqHBOvSm4g/ixBpttckdjjxMGLSPCjeJE996lZ57sFiE
kKHoVldvCSKhcEG95kYxtFSdnS1VJYnkXGHHC/KlSFssixIplyS4J6rHfU+W
IfZ+yIFd56SIr68MOPyx8wWiqpyTeuWliaOVYv2Dm15CisfzkX8pTawerldc
kuPjkEnEIv2sDBEd6KJwbZyPFOerTB85WeL3Ijrr5VA5zpt1VF16Lks0MdwH
BG2vYFzys2LfidXE189O5e4hKzBZt1dceWk18eOO/kdpjZVQSM5w/ztNjsgw
LFfIFFTBSFItTM6URvgfcfPd1FwFFccBdtd/aUSHaQY7+m0VRMtSlLIsaMR0
WbqGf08Vyjw2p5gdphFLH8fTORNV0O9XKQlxoBEG6nd7dBRIbK9YPyJ9iUZ4
3WJ9z7QloeL3zX4JLo0QTKa5JHJICL9rWt36iEbc142jb3Yi0bMnoombTiOS
DnwdtO0cibiJr2yNc754Mo1MWL4kGByau/9zGuFxhi/ulkLiK0PpJNEmGuHt
eSt9MZ3EeBzp3NRCI6ROdubfyCZRPxuolfiWRgRUygnfKyQRkiNRZNhFI9jV
BZxXNSSkmGKN3oM0gpWZrW9RT2LwSnmUxQiNSDyldaWzmUTlW9/jzDEa0X2x
RHOmk4R/mMhg2SSNePqiLsGvl4TjyIussBkaITHo6CnfT8Jwv/dFuzka0Trk
VRQ/TGJTErFbe5FGbKrc5KA1TmLl741O/AuyRqcs
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 0.2026423672846756}, {0., 4.}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|
           "CoordinatesToolOptions" -> Identity, 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
    AspectRatio->1,
    Axes->False,
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
    DisplayFunction->Identity,
    Frame->True,
    FrameLabel->{
      FormBox[
       GraphicsBox[{
         Thickness[0.025075225677031097`], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4g16eYsZ3xg68McG3DcqV3CA8ZWvPQpmmKPg
cAYE7hg63NGUXfN/s4LD8yztb9PPYvJvQ/nTJ/BXme1GyN+Wrkk02oowr2Sr
6O/T6wwd9ubXvJ05FcGfCQKdCg7paUAwDSovquCgr7VS+IKJoYP7mqPLGX5I
O9g3PTo+Y7WBQ6sCu+qZKWIOR3ft6GUL0IXzW3j9109h1Ybzj4PkN2jB+T4X
J8b8W4zgyy9/4aFXr+UQ8vbyxxkLxSD+t9FyUNi1YF/qOjEHHUX5LzlmWg4g
Z6UdQ/B3BFtF/FcXh/NjVCNkztWIO4hPvcKZ4QRTL+7Awtkln+wHtc9EAhKe
PboOr4uBHufWdPAHueewroNIj9crli+aDj4n2G1nX9V1kJkXp3naQMvhSeLC
aybv9eF8bjfVUiYvAzj/MUg+HpMPDrclCL4EyF2PtCDxZYvg//1W+mCOIYJf
+9uq4NwLfTh/Sntr1OUYfai7tKDienA+2N4N2nA+WL0Ngg8On21acPNg4QPj
/wHZL4jgg8PrnCYGH0znIfgw/0LiWwsRXhHi2y8mIPgQd2hj8P+DgSacD3b3
Htx8cHx1a0LFtR2kweZpOhiAwrlFw+FNW2630W4Jh/WqT5rn+Wo49EV0+zMK
iDuY2ewNmuaoAU9vuqDwmKYG54P9qaSGmn6fqmLwwfljpyicb2IMAqIOW8x/
HErhUoPzfUHpqRnB13jLu89gpgGcH63g+DH5DoLfH1yiMv2+gQMDCDiIQtLN
FwOIf6TFoPKGDvdd4x1nKSo4fN15q+vvU0NI+NkjygvhykklZ1MQfFh5AgAk
i8IM
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.4859, 
            14.014099999999997`}, {23.4859, 14.156299999999996`}, {23.3656, 
            14.240599999999999`}, {23.270299999999995`, 
            14.240599999999999`}, {23.210899999999995`, 
            14.240599999999999`}, {23.104699999999998`, 
            14.240599999999999`}, {23.007800000000003`, 
            13.978099999999998`}, {19.015600000000003`, 
            2.7609399999999997`}, {18.9438, 2.54688}, {18.9438, 
            2.4031300000000004`}, {19.062499999999996`, 
            2.3203099999999997`}, {19.157799999999998`, 
            2.3203099999999997`}, {19.229699999999998`, 
            2.3203099999999997`}, {19.337500000000002`, 
            2.3312500000000003`}, {19.420299999999997`, 
            2.5828100000000003`}, {23.414099999999998`, 
            13.799999999999997`}, {23.4859, 14.014099999999997`}}}], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxllHtIU1Ecx+cDRVGTZNOloNGG25VMnan3bl1//pFYVoZKjjLNbCmFL8o/
FMkwzHJGBuZjDbOMLBI0TMyoRYU9zDRZEpmhSVH5gJQhkprtnO2eg3ng/PG5
557f+f2+v8fmowXJOieRSORg3anW7Wjdn/zLsiK+AAS0/UwIvc6AwH5XP7jl
TjLQO1q9ohuifOSFOUT3hnLOceviAfa8dt1xbYSBB9GLz49NxRK+lHJa1vCU
cvkSVzh4IZbc1/r2DIsyKMdWTL5qTKRc7tx3OTx4PTu7VQdm51MOaM5Qvg2z
vxdLeRtz1+d9KmX8ngvYvssYqGpL64/wAOgB9LCScBeKg6Esrtk95WxRwIyn
KazJHSBK8yS5/quC2Js+1S1e0isgUmVdXTxYTHPdOfX+YEECyjVQNt+5/2Qp
Y/PDWwOdofmtDmMMfD8RstDgqSHxYf361Wv1PcARDp61OiCl/APdX2HXsaCP
wEL82D8fjrCmRHtn+17K6UFxc9nplAvb9Z9zvdXrGMfzRwkF/zH2310NdVWV
B82Plbb8uKqhoXZDadQ9JawsFE8Yi1io0eqTHLw3wQBae1hoQqvXF1rHTV5G
J4El4B4vL3bkYqAyyFU+UCcB+bdzze8YyoeQvx4xoJiX/TJcpIzttosJ47hV
YnJf4H3DV9L/qijjd3exUDq+OKpKFNv0GKP8ceN83JALR1iG7HEcuY/rXEcZ
n5dSxvaM63nmfJ4+wl9CWIgnDdXXGY7Eu4z1o4zz58lB6qx5rvGGxK4zC2XI
v2nKKfjcj/Azvaki0klqs3efhYmdmXGGIilYrGk09LA2/8xSuIXykULzh+tZ
p4YOJGQeZdwPWUpAY2S1SE36xyOpo06XwEPQoxaTzksCv5H9NB7S5dqAwTKx
rT4P80QPXN8llPH/Dfza/Bl4iG/vaxNpxTCC8nGbh4cpnHY1WAJ6a5tGKu39
maWA4YJM10EWwHhzS+9yjhJ8UZ8k2+ddIANba1sWw18Cqe9gZL+fsjAPz6I6
jqYszMt/UTMfDg==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4uKtor9P/3NyOHXYaW2mnbrD48SF10zuI/jt
y8NPGd1xctig+qR53ls1h416eYsZrzg5mNrsDZqmqOZwXNNq0unjTg4Z+R9a
T15RdbicH89+7qCTg2iP1yuWLaoO+2tlLdJLEHyweSkI/hOQfesd4Xwe//VT
Ui2cHAy0VgpfWKLuUP/bquCch5ODGci+h+oO2Zw/F6QXOznMWaS880+6hkNF
xArTs81ODo8ixLdfXKDhAHLm2UNODrUgfR2aDjD/gc3J0ILzaz5tCMi+pQ3n
yyx/4aG3X9chuERl+v8ZTg4psXfcmH/oOYCE/0si+GD/zneE8z8DjZnl7+jQ
wgt0eKsunL8BFE4yOnA+OHxCtCH+LYfqt9B2EP7keD6tFcEHu38Wgi8+9Qpn
xi6o/hIEH2wOvw6c/+ft6wOWj3Ucdt7q+pvajuAbg0A1gg8OlxmODi9AHufW
c2BZPMmK8S5Q/lvpgzmFepDw4HOC88Huy0Xw9Scs+GE4Dxhe8+I0Txvowvmw
8ITxTcAWa0HSSwg0Pf3TcKgExddtR4e/IPME1SH8aEdI/DGowsMLnB6uqMD5
b8AOQ/DTwEDFIfHwZe3Uh05wPnp6BgAChU6g
            "]]}, {
           Thickness[0.025075225677031097`]}, StripOnInput -> False]}, {
        ImageSize -> {79.76147447073474, 32.737713574097135`}, 
         ImageSize -> {39.88073723536737, 16.368856787048568`}, 
         BaselinePosition -> Scaled[0.3237956353650342], 
         ImageSize -> {40., 17.}, 
         PlotRange -> {{0., 39.879999999999995`}, {0., 16.37}}, AspectRatio -> 
         Automatic}], TraditionalForm], 
      FormBox[
       GraphicsBox[{
         Thickness[0.050658561296859174`], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJx1lHtI01EUx2dKw8wiswfT2ZxuzhXq/D22SdKx1EwhMyv9w4zykSWloUL5
AEtUcOYjEucDKaOWJJll+cBSDNHyTWmiQqJGVgo+SiQ12/39tvujwAOXH597
7+/cc7/n3GN/Ie5klCmPxzPRjxD92KQfXd16q5bBwrMTsaV8Ev7hbBImz98f
IuNkkLbiEd+7TEJ5pUPjarYTlCC7RIFfS5pQxTdwFcV+S6Ts/gaK3X/RER5P
+7msm9AQYr47m+gTg2zW8o2bmoaj1e06nlYMe4s+msccpuFIQYZVtFwMJKG3
BBo0B481RbfZw7DVglffIxoIZt4erlVrRmPmOI48O+ZrGqrEbBlYczcqVAXe
yF+yAyS83LXSFa6G6cv7l4pfSzDvyvX/bmYtw8zc/4Aze3+dCrN/J9+zLFOJ
ORoZrQRT85x9Educ4fhAYdifSRozE88wx2Eir/mIZhrsdHohDnG8tpQ0Xh7E
cRmjL8fM/3mG89v1eiG9dYbzl2joaGq4vXlODgFovUiNGV2LrFWDFqWjcWMe
D91TP3CP477BMzOuZXII0U/znqphlYlPDvFI73ROHyZ/71Twe/ZHqzpCBnnB
iY7F+WoQVIQ7d/VLsb9OFE+/BPNcZY2op1OMOeXz8ghhIYIpVGeBKszG+xmZ
0WkHDUlvX/mUCO1BW7A9mdZQrD8/Mdw0a89XhFDgMDQRzMsVs+sBFIw5C6vX
Fx2gTrncFimg2PknjuAmr9rZb0axdTchgS2+kqRNIyR7jkIKSBZer4FrpSCd
yqjoySFZP++l4HVrokObQrJ+vJ1gxCb1vDvF8a/GkZy1hwRmC+Q/xx3SUZxK
CYyi/VEKaI5LnS0ZFGOuWvp2vXtchDkV3T9WCOvI+jhm/EsIzPlI/3MEzGRd
0biXCdn8VBGwhv5rEcIiqucOjm2ZPBHQzZjB35eNmdFpgYBMEV/SXSdk68KE
hHGfc16lQRxb37iT2DNli9kHve9hW1avFQIagj1C13W2OB6mHtUC9rzTCqhH
63wBRKD3I+OYCWOrAk7NfpjX3tyYmb7xgmNGtxYBq892hSFeG/iK+oCnAlo1
b26RGUJwRXn6qTDEZwefUL/JMuwvFGF/xvo18nOXqw9MxiSYjf3TmO//++tf
NQ566A==
            "]]}, {
           Thickness[0.024214792299898688`]}, StripOnInput -> False], 
         StyleBox[{
           
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 
            12.185899999999998`}, {17.546899999999997`, 
            12.185899999999998`}}}, CurveClosed -> {0}], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxl1HtIU1EYAPDNJxY+5uaczfLeqxsKWfkorMT7aVgqpKJRZlniM6nwj5K0
rGim/bGkmZoPTKMCjRQX5VIpKUwTUyu1hBQcMUtJSTNXaMt2zm3n/uGBy/jd
u3Pvd77znY9Oy03ItBYIBELzdcB8WZmvtx8Ozm4d94VnuYVzNbYMWDx/t5Ua
jGIg9n3Z0b/3eH870+a2ouYtQCNVCd4fPycKQhl4h+bvVhBfdYxrrZjyIc5I
mdhrne9D5ssqRx1OMLzPdesia0zexJKCm2cHn6y1GP2O0sTOKfGTgVU0PEfr
mOLd19leaufiQ9zfHdGSc0kBFyZ/fwpS03DFpudGQJUCDjlIrwWtUsRNxpn8
AQ3vPZoi16xkCjbUH/N7o1HAvuaeRkEURd6H4zB4wQAeDKjcL9rm9Npw9zPk
8AC9T0/D9SR1nNBFDurQ6M6sCAZeqLtUwdZysr6fXQtt2UYP4iw0lBLiycjj
4bUBYuKXaH636xpb8mOxZf01aHiIiRPmRhaqhRLiFtfNTtlhvKnOO12ZTu5r
jNeTyrvpv7n4pRCEhjcNvj98ZmpnpKBHcYto7n65CzyN0YbUdQhhFQ9nqMZx
LbNjjuPSTJ0j1GIb2XXhTjHVOfYQ0xb3Or1kidWg/M3bEScrkjyH/tjC8Erv
WP1h3tkob18WiLnvfCfzLdahOHbaE2fiec4gfyRtsEqdZ7l8uBJ3JO5KWv3K
OwrVQbuYzMf5TpcQc895c+9zW2ND7EyqqWGR2LIeXD+vJGS9wTh/vBPx/omh
cFq1fKtjicX7WyACTxSf3kjMPTcRh6T5h5mzwnL7IYIjKE+FAu5cPBRx8bFC
mC05rQ6Uy8j+4brKkMGE38bm1RGKGJ+HPgqKKXvFQIWMnB9cN79o0Mp1/v2n
Fll8Pt0YaOgrv39SucDieqYZkg9cx0m88f8reeM+UsdAvCF6eHv5PIvjeGzu
IyrPim0ji2y1xvn8jvVKKEX7rPECrcJQVL9fydX1EMX1A62S63fFNGxqnI7a
ctmX1LfJmKevK+Nt6Yd5qC/d5m3pl/8AOpNvxw==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4kaWo/2G0w0c+iK6/Rk3iDskx95xY45A8Je/
8ND7H2jgoLBrwb5UPnGHP99KH8xxNHD4su/j1vQyUQf1t7z7DDQNHGJUI2TO
3RFxsK2MWGEqa+Dwpi2322i2iIO+1krhCyz6cL7/xYkx/w7rwfnHd+3oZfug
Dedn5H9oPSmi5xANMq9GwkFXUf5LTpgexL5vEg4PIsS3X2TQdzjQva/JhFnK
QXzqFc4MJ32HdgV21TMlUg6PExdeM5E3cBCpnFRy1kXGAeY/MJ9FDs6/oym7
5n+xApz/YdF6hbMRSg4NYL6+wwPXeMdZE5Udzl8Ne6M/WxfOD7glXZO4SRvO
B4dHoZZDOKdYu7G8Epy/N7/m7cytCnB+BDh85CH+FdCGuH+xvEP9b6uCcx4I
/onDTmsz5yH4U9pboy7L6DisFdLhS+dTgPPB7l2B4J89AwQ1ig4y8+I0Twdo
w/n/QUAewdcHhec0bYj7lio5uO+vlbVYruNQff/HLWNuZQcWzi755DxdOL8W
5L4XenD+m+Ktor9X6zs4T2gWSjulCOfDwhPGnzETBGQdfrx9fcCyWc+hH5Se
DKQh8bVIBxKfYeJQvpZDKyj+TITh4fUalB5uC8H5lSD7TyP4YH/9F3SIVnD8
mBxjAOejp2cAcMlMBQ==
            "]]}, {
           JoinForm[{"Miter", 10.}], 
           Thickness[0.024214792299898688`]}, StripOnInput -> False]}, {
        ImageSize -> {39.476841843088415`, 52.900602739726025`}, 
         ImageSize -> {19.738420921544208`, 26.450301369863013`}, 
         BaselinePosition -> Scaled[0.34770573747367656`], 
         ImageSize -> {20., 27.}, PlotRange -> {{0., 19.74}, {0., 26.45}}, 
         AspectRatio -> Automatic}], TraditionalForm], 
      FormBox[
       GraphicsBox[{
         Thickness[0.5025125628140703]}, {
        ImageSize -> {2.5902864259028644`, 21.240322789539228`}, 
         ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
         AspectRatio -> Automatic}], TraditionalForm]},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{301.3086853027344, Automatic},
    Method->{
     "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "ScalingFunctions" -> None},
    PlotRange->{{-0.5, 0.20264236728467547`}, {0., 2.6113556779282}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.05], 
       Scaled[0.05]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    RotateLabel->False,
    Ticks->{Automatic, Automatic}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gESsparsenessCondition", "=", 
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.6, 0.4, 0.2], AbsoluteThickness[2], Opacity[1.], 
           Dashing[{0, Small, Small, Small}], FaceForm[Opacity[0.3]], 
           LineBox[CompressedData["
1:eJw1zns01HkYBnCGGOZXG5XSuhUSUWmmMb/M9n1YdcpiTknYWJdJaoucdlwS
XYSaVWJRK2wqJ0nrXi7tNgiVpGkJyS2r0qgwWE3WtrVb7znPeZ7Pf+8i/72b
AxhKSkrOH/Kx/78+yefFuN4RdWGoV6LUaljiPX2IqO4pVji0f/Cjjz5FmB3+
Y+KCzz5HZhXVP5/j3Ss5/J8LiZ5vwn2zqp5PlhC6WidDIOr+5AdEdNiKe26w
85N7Cdsi3SNT+EiiGu8+MnBlhOTWFdfz+VKJ4SzpXq9bb4lbfc6OaO8GifTE
TsFpTyXIcus4kc3XJey+E/vSc1VRTTJtuHUxkk2FcSlaV5m4Kx+YGG8pJbOd
FlfnqM3EhUIXj9CmOmKfZrd436XZOKC6KTtvrJl42nsJm3K04XN0SF1rqpXY
t22w4DTPRXOK8kSeQSdhXjYMaftDB/nZp/z8lvaSy2c7nrrcXwD92uGQbkE/
0RUJH7fKFyLBtiahomuABCZ0CNLG9OCa/UPR9uwXJF5s6CQ0NISrSv9cI3cZ
wRaTqqPZRlC8VrRo9L4iVxgFM8d+WYS3t+SZdVnD5GCOkcnLksV4kOTY16Yz
ShDAjIwqM4ZgNTXJjpST3bqPfzp9zwSyjvxfF7SPEUbP2ZqMblN4Ijs5VW+C
iGserljbvQSh+nHvIqL/IhE/j/oGys0gvHkzabxhkmxNjH9oNbEUwd+1NUxq
KMj5VMqjV24OU1HPEeHOd8Q18cD5+WrLUORs+/2OwikyccnH4rWaJV5kHm9/
qDVN3pdYhm3UtwJ/qHSgLugfEv5A1p60fDn8ptmGgpL3pEvTYH+o1Qpk2G8e
NhIroU0vK3jEaCX2DpY9C7BSxrVbAdXj51dCelLtanCzMhrlS7KCjazBDJaW
LYtmIDXD60l+njXMixy2cIxU0NriVFluvgrGVtbcUakKGuOK38aXrYIqdadA
EaoK7m1puwmXDZHMebJ+/gx0Jg3a8a6xUaXiFLP+9gxYt4pmfkE4kB0cv6i9
Ww1KuTciyiQcjHDmMVP01HF0LGyd/jerESsz4bc3qoN/xyJrqmU1lBm9aoFB
TARZpqdeduXCbYvW3Hx9DWzSjHq9oIeLFOab8jW1GigI133u7mMDn98qlyUK
NWEfVLiL6rEBI3/6aZo2C+KuSpfYQB5OTg0tf3mNhQ1PDrY0vuAhVrEwvLaC
hQap21l1GQ8RkxslGTdYsG+w9HN4xYNwLFfgUsPCV8Wdb34f4YEeEoaUNrHA
PsbVLFbwMND5pDj6TxYM2G9whkXDtuoeR1uLwsSP3gXCFTSsK95FDc2hIDrM
Cc22pmF63by+TofCSCiL382mMbvkmFu4HoUh38q7W3k0nud9HdZlRuEpd96z
jXY0ktNvlF9aS6Gpv+nLla40jp2RvT9kR8Gx42L/HjcaUWm6GzwdKNy+H5mX
504jMDm8g+VIobZiqY2xFw2+mK0IcaNQkRi7WSeA/vC3v52jBwVu7DZd10Aa
ZnHJYuNtFEr3r+o7tYuG9pFh3TZfCgXb+4I0gmkwDxn4FwopWH5bzlkfQmM6
yvnK8R0U8gSJUzH7aIxGRsn9dlEwXRdQKxHRGIzIX2O7h8LFNXzx32E0/gXv
rjSE
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Dashing[{0, Small, Small, Small}], 
                RGBColor[0.6, 0.4, 0.2]], 
               Line[CompressedData["
1:eJw1zns01HkYBnCGGOZXG5XSuhUSUWmmMb/M9n1YdcpiTknYWJdJaoucdlwS
XYSaVWJRK2wqJ0nrXi7tNgiVpGkJyS2r0qgwWE3WtrVb7znPeZ7Pf+8i/72b
AxhKSkrOH/Kx/78+yefFuN4RdWGoV6LUaljiPX2IqO4pVji0f/Cjjz5FmB3+
Y+KCzz5HZhXVP5/j3Ss5/J8LiZ5vwn2zqp5PlhC6WidDIOr+5AdEdNiKe26w
85N7Cdsi3SNT+EiiGu8+MnBlhOTWFdfz+VKJ4SzpXq9bb4lbfc6OaO8GifTE
TsFpTyXIcus4kc3XJey+E/vSc1VRTTJtuHUxkk2FcSlaV5m4Kx+YGG8pJbOd
FlfnqM3EhUIXj9CmOmKfZrd436XZOKC6KTtvrJl42nsJm3K04XN0SF1rqpXY
t22w4DTPRXOK8kSeQSdhXjYMaftDB/nZp/z8lvaSy2c7nrrcXwD92uGQbkE/
0RUJH7fKFyLBtiahomuABCZ0CNLG9OCa/UPR9uwXJF5s6CQ0NISrSv9cI3cZ
wRaTqqPZRlC8VrRo9L4iVxgFM8d+WYS3t+SZdVnD5GCOkcnLksV4kOTY16Yz
ShDAjIwqM4ZgNTXJjpST3bqPfzp9zwSyjvxfF7SPEUbP2ZqMblN4Ijs5VW+C
iGserljbvQSh+nHvIqL/IhE/j/oGys0gvHkzabxhkmxNjH9oNbEUwd+1NUxq
KMj5VMqjV24OU1HPEeHOd8Q18cD5+WrLUORs+/2OwikyccnH4rWaJV5kHm9/
qDVN3pdYhm3UtwJ/qHSgLugfEv5A1p60fDn8ptmGgpL3pEvTYH+o1Qpk2G8e
NhIroU0vK3jEaCX2DpY9C7BSxrVbAdXj51dCelLtanCzMhrlS7KCjazBDJaW
LYtmIDXD60l+njXMixy2cIxU0NriVFluvgrGVtbcUakKGuOK38aXrYIqdadA
EaoK7m1puwmXDZHMebJ+/gx0Jg3a8a6xUaXiFLP+9gxYt4pmfkE4kB0cv6i9
Ww1KuTciyiQcjHDmMVP01HF0LGyd/jerESsz4bc3qoN/xyJrqmU1lBm9aoFB
TARZpqdeduXCbYvW3Hx9DWzSjHq9oIeLFOab8jW1GigI133u7mMDn98qlyUK
NWEfVLiL6rEBI3/6aZo2C+KuSpfYQB5OTg0tf3mNhQ1PDrY0vuAhVrEwvLaC
hQap21l1GQ8RkxslGTdYsG+w9HN4xYNwLFfgUsPCV8Wdb34f4YEeEoaUNrHA
PsbVLFbwMND5pDj6TxYM2G9whkXDtuoeR1uLwsSP3gXCFTSsK95FDc2hIDrM
Cc22pmF63by+TofCSCiL382mMbvkmFu4HoUh38q7W3k0nud9HdZlRuEpd96z
jXY0ktNvlF9aS6Gpv+nLla40jp2RvT9kR8Gx42L/HjcaUWm6GzwdKNy+H5mX
504jMDm8g+VIobZiqY2xFw2+mK0IcaNQkRi7WSeA/vC3v52jBwVu7DZd10Aa
ZnHJYuNtFEr3r+o7tYuG9pFh3TZfCgXb+4I0gmkwDxn4FwopWH5bzlkfQmM6
yvnK8R0U8gSJUzH7aIxGRsn9dlEwXRdQKxHRGIzIX2O7h8LFNXzx32E0/gXv
rjSE
                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.5, 3.552847345693511}, {0., 
              25.464790894703253`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Dashing[{0, Small, Small, Small}], 
                RGBColor[0.6, 0.4, 0.2]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> 
             False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.5, 3.552847345693511}, {0., 
             25.464790894703253`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Dashing[{0, Small, Small, Small}], 
               RGBColor[0.6, 0.4, 0.2]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Dashing[{0, Small, Small, Small}], 
            RGBColor[0.6, 0.4, 0.2]], 
           Line[CompressedData["
1:eJw1zns01HkYBnCGGOZXG5XSuhUSUWmmMb/M9n1YdcpiTknYWJdJaoucdlwS
XYSaVWJRK2wqJ0nrXi7tNgiVpGkJyS2r0qgwWE3WtrVb7znPeZ7Pf+8i/72b
AxhKSkrOH/Kx/78+yefFuN4RdWGoV6LUaljiPX2IqO4pVji0f/Cjjz5FmB3+
Y+KCzz5HZhXVP5/j3Ss5/J8LiZ5vwn2zqp5PlhC6WidDIOr+5AdEdNiKe26w
85N7Cdsi3SNT+EiiGu8+MnBlhOTWFdfz+VKJ4SzpXq9bb4lbfc6OaO8GifTE
TsFpTyXIcus4kc3XJey+E/vSc1VRTTJtuHUxkk2FcSlaV5m4Kx+YGG8pJbOd
FlfnqM3EhUIXj9CmOmKfZrd436XZOKC6KTtvrJl42nsJm3K04XN0SF1rqpXY
t22w4DTPRXOK8kSeQSdhXjYMaftDB/nZp/z8lvaSy2c7nrrcXwD92uGQbkE/
0RUJH7fKFyLBtiahomuABCZ0CNLG9OCa/UPR9uwXJF5s6CQ0NISrSv9cI3cZ
wRaTqqPZRlC8VrRo9L4iVxgFM8d+WYS3t+SZdVnD5GCOkcnLksV4kOTY16Yz
ShDAjIwqM4ZgNTXJjpST3bqPfzp9zwSyjvxfF7SPEUbP2ZqMblN4Ijs5VW+C
iGserljbvQSh+nHvIqL/IhE/j/oGys0gvHkzabxhkmxNjH9oNbEUwd+1NUxq
KMj5VMqjV24OU1HPEeHOd8Q18cD5+WrLUORs+/2OwikyccnH4rWaJV5kHm9/
qDVN3pdYhm3UtwJ/qHSgLugfEv5A1p60fDn8ptmGgpL3pEvTYH+o1Qpk2G8e
NhIroU0vK3jEaCX2DpY9C7BSxrVbAdXj51dCelLtanCzMhrlS7KCjazBDJaW
LYtmIDXD60l+njXMixy2cIxU0NriVFluvgrGVtbcUakKGuOK38aXrYIqdadA
EaoK7m1puwmXDZHMebJ+/gx0Jg3a8a6xUaXiFLP+9gxYt4pmfkE4kB0cv6i9
Ww1KuTciyiQcjHDmMVP01HF0LGyd/jerESsz4bc3qoN/xyJrqmU1lBm9aoFB
TARZpqdeduXCbYvW3Hx9DWzSjHq9oIeLFOab8jW1GigI133u7mMDn98qlyUK
NWEfVLiL6rEBI3/6aZo2C+KuSpfYQB5OTg0tf3mNhQ1PDrY0vuAhVrEwvLaC
hQap21l1GQ8RkxslGTdYsG+w9HN4xYNwLFfgUsPCV8Wdb34f4YEeEoaUNrHA
PsbVLFbwMND5pDj6TxYM2G9whkXDtuoeR1uLwsSP3gXCFTSsK95FDc2hIDrM
Cc22pmF63by+TofCSCiL382mMbvkmFu4HoUh38q7W3k0nud9HdZlRuEpd96z
jXY0ktNvlF9aS6Gpv+nLla40jp2RvT9kR8Gx42L/HjcaUWm6GzwdKNy+H5mX
504jMDm8g+VIobZiqY2xFw2+mK0IcaNQkRi7WSeA/vC3v52jBwVu7DZd10Aa
ZnHJYuNtFEr3r+o7tYuG9pFh3TZfCgXb+4I0gmkwDxn4FwopWH5bzlkfQmM6
yvnK8R0U8gSJUzH7aIxGRsn9dlEwXRdQKxHRGIzIX2O7h8LFNXzx32E0/gXv
rjSE
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.5, 3.552847345693511}, {0., 
          25.464790894703253`}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
         "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Dashing[{0, Small, Small, Small}], 
            RGBColor[0.6, 0.4, 0.2]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
    AspectRatio->1,
    Axes->False,
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
    DisplayFunction->Identity,
    Frame->True,
    FrameLabel->{
      FormBox[
       GraphicsBox[{
         Thickness[0.025075225677031097`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4g16eYsZ3xg68McG3DcqV3CA8ZWvPQpmmKPg
cAYE7hg63NGUXfN/s4LD8yztb9PPYvJvQ/nTJ/BXme1GyN+Wrkk02oowr2Sr
6O/T6wwd9ubXvJ05FcGfCQKdCg7paUAwDSovquCgr7VS+IKJoYP7mqPLGX5I
O9g3PTo+Y7WBQ6sCu+qZKWIOR3ft6GUL0IXzW3j9109h1Ybzj4PkN2jB+T4X
J8b8W4zgyy9/4aFXr+UQ8vbyxxkLxSD+t9FyUNi1YF/qOjEHHUX5LzlmWg4g
Z6UdQ/B3BFtF/FcXh/NjVCNkztWIO4hPvcKZ4QRTL+7Awtkln+wHtc9EAhKe
PboOr4uBHufWdPAHueewroNIj9crli+aDj4n2G1nX9V1kJkXp3naQMvhSeLC
aybv9eF8bjfVUiYvAzj/MUg+HpMPDrclCL4EyF2PtCDxZYvg//1W+mCOIYJf
+9uq4NwLfTh/Sntr1OUYfai7tKDienA+2N4N2nA+WL0Ngg8On21acPNg4QPj
/wHZL4jgg8PrnCYGH0znIfgw/0LiWwsRXhHi2y8mIPgQd2hj8P+DgSacD3b3
Htx8cHx1a0LFtR2kweZpOhiAwrlFw+FNW2630W4Jh/WqT5rn+Wo49EV0+zMK
iDuY2ewNmuaoAU9vuqDwmKYG54P9qaSGmn6fqmLwwfljpyicb2IMAqIOW8x/
HErhUoPzfUHpqRnB13jLu89gpgGcH63g+DH5DoLfH1yiMv2+gQMDCDiIQtLN
FwOIf6TFoPKGDvdd4x1nKSo4fN15q+vvU0NI+NkjygvhykklZ1MQfFh5AgAk
i8IM
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.4859, 
            14.014099999999997`}, {23.4859, 14.156299999999996`}, {23.3656, 
            14.240599999999999`}, {23.270299999999995`, 
            14.240599999999999`}, {23.210899999999995`, 
            14.240599999999999`}, {23.104699999999998`, 
            14.240599999999999`}, {23.007800000000003`, 
            13.978099999999998`}, {19.015600000000003`, 
            2.7609399999999997`}, {18.9438, 2.54688}, {18.9438, 
            2.4031300000000004`}, {19.062499999999996`, 
            2.3203099999999997`}, {19.157799999999998`, 
            2.3203099999999997`}, {19.229699999999998`, 
            2.3203099999999997`}, {19.337500000000002`, 
            2.3312500000000003`}, {19.420299999999997`, 
            2.5828100000000003`}, {23.414099999999998`, 
            13.799999999999997`}, {23.4859, 14.014099999999997`}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxllHtIU1Ecx+cDRVGTZNOloNGG25VMnan3bl1//pFYVoZKjjLNbCmFL8o/
FMkwzHJGBuZjDbOMLBI0TMyoRYU9zDRZEpmhSVH5gJQhkprtnO2eg3ng/PG5
557f+f2+v8fmowXJOieRSORg3anW7Wjdn/zLsiK+AAS0/UwIvc6AwH5XP7jl
TjLQO1q9ohuifOSFOUT3hnLOceviAfa8dt1xbYSBB9GLz49NxRK+lHJa1vCU
cvkSVzh4IZbc1/r2DIsyKMdWTL5qTKRc7tx3OTx4PTu7VQdm51MOaM5Qvg2z
vxdLeRtz1+d9KmX8ngvYvssYqGpL64/wAOgB9LCScBeKg6Esrtk95WxRwIyn
KazJHSBK8yS5/quC2Js+1S1e0isgUmVdXTxYTHPdOfX+YEECyjVQNt+5/2Qp
Y/PDWwOdofmtDmMMfD8RstDgqSHxYf361Wv1PcARDp61OiCl/APdX2HXsaCP
wEL82D8fjrCmRHtn+17K6UFxc9nplAvb9Z9zvdXrGMfzRwkF/zH2310NdVWV
B82Plbb8uKqhoXZDadQ9JawsFE8Yi1io0eqTHLw3wQBae1hoQqvXF1rHTV5G
J4El4B4vL3bkYqAyyFU+UCcB+bdzze8YyoeQvx4xoJiX/TJcpIzttosJ47hV
YnJf4H3DV9L/qijjd3exUDq+OKpKFNv0GKP8ceN83JALR1iG7HEcuY/rXEcZ
n5dSxvaM63nmfJ4+wl9CWIgnDdXXGY7Eu4z1o4zz58lB6qx5rvGGxK4zC2XI
v2nKKfjcj/Azvaki0klqs3efhYmdmXGGIilYrGk09LA2/8xSuIXykULzh+tZ
p4YOJGQeZdwPWUpAY2S1SE36xyOpo06XwEPQoxaTzksCv5H9NB7S5dqAwTKx
rT4P80QPXN8llPH/Dfza/Bl4iG/vaxNpxTCC8nGbh4cpnHY1WAJ6a5tGKu39
maWA4YJM10EWwHhzS+9yjhJ8UZ8k2+ddIANba1sWw18Cqe9gZL+fsjAPz6I6
jqYszMt/UTMfDg==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4uKtor9P/3NyOHXYaW2mnbrD48SF10zuI/jt
y8NPGd1xctig+qR53ls1h416eYsZrzg5mNrsDZqmqOZwXNNq0unjTg4Z+R9a
T15RdbicH89+7qCTg2iP1yuWLaoO+2tlLdJLEHyweSkI/hOQfesd4Xwe//VT
Ui2cHAy0VgpfWKLuUP/bquCch5ODGci+h+oO2Zw/F6QXOznMWaS880+6hkNF
xArTs81ODo8ixLdfXKDhAHLm2UNODrUgfR2aDjD/gc3J0ILzaz5tCMi+pQ3n
yyx/4aG3X9chuERl+v8ZTg4psXfcmH/oOYCE/0si+GD/zneE8z8DjZnl7+jQ
wgt0eKsunL8BFE4yOnA+OHxCtCH+LYfqt9B2EP7keD6tFcEHu38Wgi8+9Qpn
xi6o/hIEH2wOvw6c/+ft6wOWj3Ucdt7q+pvajuAbg0A1gg8OlxmODi9AHufW
c2BZPMmK8S5Q/lvpgzmFepDw4HOC88Huy0Xw9Scs+GE4Dxhe8+I0Txvowvmw
8ITxTcAWa0HSSwg0Pf3TcKgExddtR4e/IPME1SH8aEdI/DGowsMLnB6uqMD5
b8AOQ/DTwEDFIfHwZe3Uh05wPnp6BgAChU6g
            "]]}, {
           Thickness[0.025075225677031097`]}, StripOnInput -> False]}, {
        ImageSize -> {79.76147447073474, 32.737713574097135`}, 
         ImageSize -> {39.88073723536737, 16.368856787048568`}, 
         BaselinePosition -> Scaled[0.3237956353650342], 
         ImageSize -> {40., 17.}, 
         PlotRange -> {{0., 39.879999999999995`}, {0., 16.37}}, AspectRatio -> 
         Automatic}], TraditionalForm], 
      FormBox[
       GraphicsBox[{
         Thickness[0.050658561296859174`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

            "], CompressedData["
1:eJx1lHtI01EUx2dKw8wiswfT2ZxuzhXq/D22SdKx1EwhMyv9w4zykSWloUL5
AEtUcOYjEucDKaOWJJll+cBSDNHyTWmiQqJGVgo+SiQ12/39tvujwAOXH597
7+/cc7/n3GN/Ie5klCmPxzPRjxD92KQfXd16q5bBwrMTsaV8Ev7hbBImz98f
IuNkkLbiEd+7TEJ5pUPjarYTlCC7RIFfS5pQxTdwFcV+S6Ts/gaK3X/RER5P
+7msm9AQYr47m+gTg2zW8o2bmoaj1e06nlYMe4s+msccpuFIQYZVtFwMJKG3
BBo0B481RbfZw7DVglffIxoIZt4erlVrRmPmOI48O+ZrGqrEbBlYczcqVAXe
yF+yAyS83LXSFa6G6cv7l4pfSzDvyvX/bmYtw8zc/4Aze3+dCrN/J9+zLFOJ
ORoZrQRT85x9Educ4fhAYdifSRozE88wx2Eir/mIZhrsdHohDnG8tpQ0Xh7E
cRmjL8fM/3mG89v1eiG9dYbzl2joaGq4vXlODgFovUiNGV2LrFWDFqWjcWMe
D91TP3CP477BMzOuZXII0U/znqphlYlPDvFI73ROHyZ/71Twe/ZHqzpCBnnB
iY7F+WoQVIQ7d/VLsb9OFE+/BPNcZY2op1OMOeXz8ghhIYIpVGeBKszG+xmZ
0WkHDUlvX/mUCO1BW7A9mdZQrD8/Mdw0a89XhFDgMDQRzMsVs+sBFIw5C6vX
Fx2gTrncFimg2PknjuAmr9rZb0axdTchgS2+kqRNIyR7jkIKSBZer4FrpSCd
yqjoySFZP++l4HVrokObQrJ+vJ1gxCb1vDvF8a/GkZy1hwRmC+Q/xx3SUZxK
CYyi/VEKaI5LnS0ZFGOuWvp2vXtchDkV3T9WCOvI+jhm/EsIzPlI/3MEzGRd
0biXCdn8VBGwhv5rEcIiqucOjm2ZPBHQzZjB35eNmdFpgYBMEV/SXSdk68KE
hHGfc16lQRxb37iT2DNli9kHve9hW1avFQIagj1C13W2OB6mHtUC9rzTCqhH
63wBRKD3I+OYCWOrAk7NfpjX3tyYmb7xgmNGtxYBq892hSFeG/iK+oCnAlo1
b26RGUJwRXn6qTDEZwefUL/JMuwvFGF/xvo18nOXqw9MxiSYjf3TmO//++tf
NQ566A==
            "]]}, {
           Thickness[0.024214792299898688`]}, StripOnInput -> False], 
         StyleBox[{
           
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 
            12.185899999999998`}, {17.546899999999997`, 
            12.185899999999998`}}}, CurveClosed -> {0}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxl1HtIU1EYAPDNJxY+5uaczfLeqxsKWfkorMT7aVgqpKJRZlniM6nwj5K0
rGim/bGkmZoPTKMCjRQX5VIpKUwTUyu1hBQcMUtJSTNXaMt2zm3n/uGBy/jd
u3Pvd77znY9Oy03ItBYIBELzdcB8WZmvtx8Ozm4d94VnuYVzNbYMWDx/t5Ua
jGIg9n3Z0b/3eH870+a2ouYtQCNVCd4fPycKQhl4h+bvVhBfdYxrrZjyIc5I
mdhrne9D5ssqRx1OMLzPdesia0zexJKCm2cHn6y1GP2O0sTOKfGTgVU0PEfr
mOLd19leaufiQ9zfHdGSc0kBFyZ/fwpS03DFpudGQJUCDjlIrwWtUsRNxpn8
AQ3vPZoi16xkCjbUH/N7o1HAvuaeRkEURd6H4zB4wQAeDKjcL9rm9Npw9zPk
8AC9T0/D9SR1nNBFDurQ6M6sCAZeqLtUwdZysr6fXQtt2UYP4iw0lBLiycjj
4bUBYuKXaH636xpb8mOxZf01aHiIiRPmRhaqhRLiFtfNTtlhvKnOO12ZTu5r
jNeTyrvpv7n4pRCEhjcNvj98ZmpnpKBHcYto7n65CzyN0YbUdQhhFQ9nqMZx
LbNjjuPSTJ0j1GIb2XXhTjHVOfYQ0xb3Or1kidWg/M3bEScrkjyH/tjC8Erv
WP1h3tkob18WiLnvfCfzLdahOHbaE2fiec4gfyRtsEqdZ7l8uBJ3JO5KWv3K
OwrVQbuYzMf5TpcQc895c+9zW2ND7EyqqWGR2LIeXD+vJGS9wTh/vBPx/omh
cFq1fKtjicX7WyACTxSf3kjMPTcRh6T5h5mzwnL7IYIjKE+FAu5cPBRx8bFC
mC05rQ6Uy8j+4brKkMGE38bm1RGKGJ+HPgqKKXvFQIWMnB9cN79o0Mp1/v2n
Fll8Pt0YaOgrv39SucDieqYZkg9cx0m88f8reeM+UsdAvCF6eHv5PIvjeGzu
IyrPim0ji2y1xvn8jvVKKEX7rPECrcJQVL9fydX1EMX1A62S63fFNGxqnI7a
ctmX1LfJmKevK+Nt6Yd5qC/d5m3pl/8AOpNvxw==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4kaWo/2G0w0c+iK6/Rk3iDskx95xY45A8Je/
8ND7H2jgoLBrwb5UPnGHP99KH8xxNHD4su/j1vQyUQf1t7z7DDQNHGJUI2TO
3RFxsK2MWGEqa+Dwpi2322i2iIO+1krhCyz6cL7/xYkx/w7rwfnHd+3oZfug
Dedn5H9oPSmi5xANMq9GwkFXUf5LTpgexL5vEg4PIsS3X2TQdzjQva/JhFnK
QXzqFc4MJ32HdgV21TMlUg6PExdeM5E3cBCpnFRy1kXGAeY/MJ9FDs6/oym7
5n+xApz/YdF6hbMRSg4NYL6+wwPXeMdZE5Udzl8Ne6M/WxfOD7glXZO4SRvO
B4dHoZZDOKdYu7G8Epy/N7/m7cytCnB+BDh85CH+FdCGuH+xvEP9b6uCcx4I
/onDTmsz5yH4U9pboy7L6DisFdLhS+dTgPPB7l2B4J89AwQ1ig4y8+I0Twdo
w/n/QUAewdcHhec0bYj7lio5uO+vlbVYruNQff/HLWNuZQcWzi755DxdOL8W
5L4XenD+m+Ktor9X6zs4T2gWSjulCOfDwhPGnzETBGQdfrx9fcCyWc+hH5Se
DKQh8bVIBxKfYeJQvpZDKyj+TITh4fUalB5uC8H5lSD7TyP4YH/9F3SIVnD8
mBxjAOejp2cAcMlMBQ==
            "]]}, {
           JoinForm[{"Miter", 10.}], 
           Thickness[0.024214792299898688`]}, StripOnInput -> False]}, {
        ImageSize -> {39.476841843088415`, 52.900602739726025`}, 
         ImageSize -> {19.738420921544208`, 26.450301369863013`}, 
         BaselinePosition -> Scaled[0.34770573747367656`], 
         ImageSize -> {20., 27.}, PlotRange -> {{0., 19.74}, {0., 26.45}}, 
         AspectRatio -> Automatic}], TraditionalForm], 
      FormBox[
       GraphicsBox[{
         Thickness[0.5025125628140703]}, {
        ImageSize -> {2.5902864259028644`, 21.240322789539228`}, 
         ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
         AspectRatio -> Automatic}], TraditionalForm]},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{193.50094604492188`, Automatic},
    Method->{
     "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "ScalingFunctions" -> None},
    PlotRange->{{-0.5, 3.552847345693511}, {0., 25.464790894703253`}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.05], 
       Scaled[0.05]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    RotateLabel->False,
    Ticks->{Automatic, Automatic}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gTFzero", "=", 
   GraphicsBox[{
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
            Dashing[{Small, Small}], FaceForm[Opacity[0.3]], 
            LineBox[CompressedData["
1:eJxN13c8lt/7AHBbPlaESkQyo6zig+o6ChkNSZTKijIqLZHyQRGJUiFlJKGS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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 RGBColor[1, 0, 0], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxN13c8lt/7AHBbPlaESkQyo6zig+o6ChkNSZTKijIqLZHyQRGJUiFlJKGS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                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.1665836480483537, 
               2.0792066924504335`}, {-0.49999999999999883`, \
-0.1877043470663223}}, "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.1665836480483537, -0.49999999999999883`}, 
              "ImageSize" -> {360, 360}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 RGBColor[1, 0, 0], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> 
              False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0.1665836480483537, 
              2.0792066924504335`}, {-0.49999999999999883`, \
-0.1877043470663223}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0.1665836480483537, -0.49999999999999883`}, 
             "ImageSize" -> {360, 360}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxN13c8lt/7AHBbPlaESkQyo6zig+o6ChkNSZTKijIqLZHyQRGJUiFlJKGS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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.1665836480483537, 
           2.0792066924504335`}, {-0.49999999999999883`, \
-0.1877043470663223}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.1665836480483537, -0.49999999999999883`}, 
          "ImageSize" -> {360, 360}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|
           "CoordinatesToolOptions" -> Identity, 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {RGBColor[
            0.5411764705882353, 0.7137254901960784, 0.027450980392156862`], 
            Thickness[Large], Opacity[1.], FaceForm[Opacity[0.3]], 
            LineBox[CompressedData["
1:eJxd2HlUTd3/wPEGjcolRPWQSAmphPCUz5FCiEoJDZoVRaVBSRooSkkRyZAm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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 RGBColor[
                 0.5411764705882353, 0.7137254901960784, 
                  0.027450980392156862`]], 
                Line[CompressedData["
1:eJxd2HlUTd3/wPEGjcolRPWQSAmphPCUz5FCiEoJDZoVRaVBSRooSkkRyZAm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                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 
               4.}, {-0.4992096794436416, -0.4400602263646426}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, -0.4992096794436416}, 
              "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 RGBColor[
                 0.5411764705882353, 0.7137254901960784, 
                  0.027450980392156862`]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> 
              False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 
              4.}, {-0.4992096794436416, -0.4400602263646426}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, -0.4992096794436416}, 
             "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[
                0.5411764705882353, 0.7137254901960784, 
                 0.027450980392156862`]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             RGBColor[
             0.5411764705882353, 0.7137254901960784, 0.027450980392156862`]], 
            
            Line[CompressedData["
1:eJxd2HlUTd3/wPEGjcolRPWQSAmphPCUz5FCiEoJDZoVRaVBSRooSkkRyZAm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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 
           4.}, {-0.4992096794436416, -0.4400602263646426}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -0.4992096794436416}, "ImageSize" -> {360, 432},
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
          Automatic, "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             RGBColor[
             0.5411764705882353, 0.7137254901960784, 0.027450980392156862`]]},
           "HighlightLabelingFunctions" -> <|
           "CoordinatesToolOptions" -> Identity, 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {GrayLevel[0], Thickness[Large], Opacity[1.], FaceForm[Opacity[
            0.3]], LineBox[CompressedData["
1:eJxdz3k01OsfB/CJohKlbrtEUaMsXSYhfGxtKNvYKg1iKHtUSrJkym5oclNJ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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 GrayLevel[0]], 
                Line[CompressedData["
1:eJxdz3k01OsfB/CJohKlbrtEUaMsXSYhfGxtKNvYKg1iKHtUSrJkym5oclNJ
ESK7smY+GMsXU0QxIi2qceuqbirU7c7td3z/+n3Pec73POd5ns/79VZ0D7D1
FKNQKJm/1v/+///N9bu8hb19IdwXsVn8B8e4M/u15D6N22pzTKnIdyNUrjVd
dn5jLnmuQZ5XcJXMGPJ6LC3gpFSwU9wayPvbyPutXC8Ga5M8fTtcljyvqtjF
J98D+b6XS2+wXx2VagwF56QGT/AHyHmm5Lxn3K+d3ooToTsAZU0dEtpekvN3
kfPfcNMFYRs9XfdAXpDz3Jq+MTLPgsz7i8yzIvM+c99P92Tc+sMaKsqIV3Z6
X8l8GzJ/ksy3I/N/cpMkX2cti6DDDg+pAhNNCs547EnPLJzxOJKeOai+dDI3
lukEapFSKjpfJHDG50z65uKM7wDpW4AzPgbpW4w6l2Wcq1a5wlSwVNNB0RKc
8bqS3qU443UjvctxxnuY9K5BQa4igyrmAd27TP91GJHHGb8H6Vcg/Z6kX5H0
e5F+ZTxdSfO88qcXPMpcxmRJbSD7eJN9NpB9jpB9qGQfH7KPKtkngOyjiSL4
kEnhBYBpadsD02NaeGZeNktHORAC39VYnF1Jw5Dhyc+3iwKhWrxvTD9wK3pE
5zyIqw+C2c3P8l8Y6qDZw+/RFoPBkOy3V7fZ1RAbq3NrxdeEAHPA4pnv74D6
N60/1buGQBDz3AE/MSOkheS5qI6FgKfa4BzKUyNUWmWrIz15HNRnfbpWk2GC
s5kF4w9/C4VtjZ2PTxzYiRFWdKULTqFgblvy+M3gTvxHR7QfroWC5qbAgCrn
XfhFyp4oXX8KTt5JPn7GZTe+LqfksDVPw6sJ7Zarx82x5aejk631GdC4RvPZ
OLYPm83PvXy3IxIclT8H6PrQcchmXWqsZyRkV1S1PKuj4xenJqMNrEjoVH1l
KCdlj8peoiy3lkioFfrleBXbY9y5sEMCkyiQDnVS05l2QOv7wUOtEA2XxE6b
NRY743M1jyc3dGNAFj9E+MYzcJImzjJ0jgHjMXaU/TgDF+ln04ZDY4AqsqT7
Ul3RxPzFxeU1MRAXGljZn+iK+cyDtsnaLGBNKdjudnZD/yx6d5jWefBSo8pm
UQ7jj0U7OhzUYuHV0e5Lq+KY6LOCf9feMhbkynq/SPKYOLTW7gbdJxbmxkt7
w08mNqi7nbQtiIXJHyoJice88KxluPI+5TigCn7ysly9UTz2XtSONfHwMkiW
Umh+FOeLlPVo0omQs2ns5l4HfzwtUayspZoISyVGLoRn+OM7aZqspkUi6J6Q
ip4c9ke+nMmYRlwiZPwmXdnhEYBJeofSN89Jgv5bT85NbA/ExSfSP6/7mQSc
zoIGMYcgXDkucUd2PAVqBCptY7nB6Oc9yHaSZIOobN1Ct+5g3Ldfw5K6gg03
d5SPz54OxoWGQ83tumyYzknx6bYMwbQ5WmUS4Wz4TrM5GvAtBC9zXsXHiKeC
4W1h8JDNCcypMDaKXJQG/D636sMqp7D+g6jw5CYOUCBBRDsQgR0Fp7dQ9ThQ
MkuifHFiBA54fL0n2MOBWX5pTssaInDi6btG3SMc6JH/1NK+MBJV25/0/8jn
AGM0v04pOBIzs+6IRSpfgq36WO1nEIWR1o77YxXSgaeaNLX9RTTurCiZl7Hs
Mhydl8fpOHQeP4mm+F0O16DNQT3e4lsy7iy6KXHR+AaYSxbfobty0PRfhs+g
Vjb4630a10/MQKulvtFU61vw5ZhJn6AnC+fbyo6wd+dB0/UuhXalHASO9tSC
bbfBbyXth87VPIy5WtCSalUI81yj3tmWFeIJ4t4TDbMiiCv0W1j6oARP1i3M
6HcvgdolLhwGvxynBSFJxPYyGK2WGei1uYtJXiWBmrRyqLteMWTeW4WFApni
G8YVUFVX1TFVUYvXh+sTVhtUgt6qewMS8fdxJS+Fd2XvXdhzZDpokEC0Kcp5
ut75HiSFmPdLpjWhK3U2p9a2CvoyorJBm4ffzifk2blVg2ZxjIT0klb0CGUc
+O5SA0/D9Fase92Gyb7BHwvta4GbXDLJ5RJoZFoyzHCvgz+PL5e60N+JHUVb
fRVd6kF7dcjmdSN8fDo1Shf63oew9p8KxRu6MX9Xr1z1yQZI+3ZKdUVDD1qq
SF+4GMiFe+40vbDhR3hq3N885CyC0frvWiXyfWiYLSPYYtAIGRz2hJP9Y5Tv
Zp0uqmmEvL8jzqimPEETP/aeQsMmmPDRWLHyQz/20puOlNQ3wfvAta1mIMDc
YlYVzbQZDB33hR+tHsTXVoH0pqZmONVZbnJLYQijJ76/7DXgwdTBkp4NicN4
eO7Ka8wWHvRL5xt8VBjBMqZLPsWkBVb88bc3+9ZzNNbe+lyuswWso40siwte
oIZksQTXqhWEjvIyF6NfYryiRYQnvxUE28/nNtq8QmrxGaUUuzZwZGSZlG4b
Rc3ox6vwURtcGkvLtF7yGq868Skhe9vhGBgE7/74GnfdcFxyp68dTLPaPTaM
vkHX3+edHLMmoL0qW+9K11u0fva4dLkdAeWz28cqut+iUdyNsZ32BDhUyn3t
6nuLa19u25/rTECP5kGqaOgtjrCZBu7uBCTVbZ4+8tdbPPSJJz4cTIDy+AIz
G2khupSeZXenE8AbGTjLtBLi3gPmHf9eJmCpGXUi3k6IBpLLxNSvErBufmFr
qaMQ5RnFwYlZBPjXGLO+M4T4TGbYYc9tAroym/w5gb/m+euu4dUSkJMg/n4w
9de8VXMcPtcTUPDPEZPZ6b/mtfUkK3IJOPpw1pT6FSHKyXtTIpsJkOO0hrOy
hTj8IH1Uv4uAPbczJ7Qrhcg/5S7n+4AAlbUp+h7VQryvrG5/tZuAlm/lo6n1
QrwW3to23UeAKpFg+YEnxCSVVBG1n4DpJhOZNYQQw58c1HESEBAlt1ndki9E
3yhq0IWnBDQPmBWF9QjxoNqXgqphApomUmLvPBbif5L83YI=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 0.1942356424191115}, {-0.7447106997711829, 
               0.}}, "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              Automatic, "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 FaceForm[
                  Opacity[0.3]], 
                 Thickness[Large], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> Identity, 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ParametricPlot, "GroupHighlight" -> 
              False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 0.1942356424191115}, {-0.7447106997711829, 
              0.}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             GrayLevel[0]], 
            Line[CompressedData["
1:eJxdz3k01OsfB/CJohKlbrtEUaMsXSYhfGxtKNvYKg1iKHtUSrJkym5oclNJ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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 0.1942356424191115}, {-0.7447106997711829, 
           0.}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
          "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
          Automatic, "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             Thickness[Large], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|
           "CoordinatesToolOptions" -> Identity, 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
    AspectRatio->1,
    Axes->False,
    AxesLabel->{None, None},
    AxesOrigin->{0.1665836480483537, -0.49999999999999883`},
    BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
    DisplayFunction->Identity,
    Frame->True,
    FrameLabel->{
      FormBox[
       GraphicsBox[{
         Thickness[0.048923679060665366`], 
         StyleBox[{
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBOJAIGYC4m4bz11phxQdAm9J1yR+UnUwBoFiJYfpE/ir
zLS1HMI5xdqN65UczG32Bk1LRPBZOLvkk/MQ/AcR4tsvNiD4/hcnxvw7rOVQ
ff/HLeNoBH/lt5cVZx4owvkzQSCSGc5PTwMCNUY4v3B5yYZ//IwOz7O0v03f
q+UQrRohc66GweH4rh29bAFaDpd+H7s+L/KrvYHWSuELLGoO805MXpKt9tV+
h0PTo+M/VB0CnnheMp38xf4ESP0G3HypeXGapyeows0Dh0eRqsNWrw0Wcyq/
wfn/weA7nJ8GBj/sZ4DCq1sVav9P+5pPGwKyb6k6fNn3cWv6NAaHye2tUZf3
aED5TA4BIP1CWg5Lby1/bOjMD+e3K7CrnrkiBOeDw+enMJxvAo4fEQz+k8SF
10zOa8L5U8D2IfgyIP9t0ITYbybi8Ovt6wOWzpqQ8F7GDYmn1xIOPRHd/owb
uBz6QLSAuAMDCDRwObSC3DVFzOFA974mk2QGON9jq//xZLY/9jD+m9rH2efX
/MLgnwGBNaJwPthdxqIODeK1rJnH/sD5NS+afk3b+RfOBwe3PaMDjL8dFB87
mR2qQO71FnWwK3GsPS3DBuevFdLhS68TgvP7wf4RhvMh4SkCNw8sri0G5z9w
jXectVEMTV4cg/+mLbfbSFoMzof5tw0cf2Jwvtuao8sZZojC+fK7FuxL9RPE
4B8EhSuzOJwPdudOBH8GGh9ivwTUv4IQ+p6EQ8jbyx9nPBR3AOcHFU2o+yQc
GliO9htu14TY4ywByb/vNB1eg8z5LQFJB2zQ/BUjCU9f4PD7IIXGl4bznSc0
C6VFKcD57xetVzhboegATv+/NOH8U4ed1mbKacD5ElOvcGYcUoeUBwlQ9bfU
HJSvPQpmsFF0gOXfvfk1b2eaKjrA8iuM3wjyz3RViL/9oOVXEaz8QvDB6XcD
Jh+W39HLPwA++hZv
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYCYu8T7LazWY0d+GMD7huVKzjA+MrXHgUzzFFw
SE8Dgm9GDnc0Zdf836zg0MhytN/wOYLfAOXfhvL1tVYKX7iCkC/eKvr79Dkj
uHn8/uunpJ4wctibX/N25lQEfyYIdCo4/AeB9VB5UQWHk4ed1mb6GTm4rzm6
nOGHtMNN6ZpEo6OGDq0K7Kpnpog5/Hj7+oBlsz6cv9Wh6dFxC104/w9I/rEO
nF8Pcu91BD/gFtDATToOIW8vf5yxUMzhSeLCayb5Og4KuxbsS10n5hAfEqS+
IFPHARQMaccQ/B3BVhH/1cXh/BjVCJlzNeIOPqDwK4WpF3cwtdkbNK0Rap+J
BMR/+/UdXoMChlvToQXknu/6DiI9Xq9Yvmg67K+VtUhnMXCQmRenedpAy6Eb
KGwiaAjnL7m/j29OMoJf+9uq4FwFJh8cD0sQfImpVzgzHmlB4i8cwZ8+gb/K
zBvBjxDffpGBD8FPjr3jxnzCAOKvq1oO6k+a553tQvB9L06M+fdYF84/vmtH
L1sBgg8On5c6cPNg4QPjg93pguCDw4sRk8/C2SWfnIfgw/wLiW8EXxQUjlN0
UMODQw+DD46H/5pw/pT21qjLezQdatD4MHlwfHVrQvz3QddBGmyepkMKKHx2
aDm8acvtNtot4fAAFIANWg59Ed3+jALiDhn5H1pPlmjB01sCKDxOasD5XqDw
CEXwt4P8I4HJB+ePnaJwvokxCIg6PM/S/jbdFsEH58ftCP7htuXhpzYZwvlf
dt7q+vsVwVd/y7vP4KehAwMIOIhC8hufEcQ/0mJQeSOH+67xjrMUFRz6g0tU
pv83goSfPaK8EK6cVHI2BcGHlScAsLHFiw==
            "]]}, {
           Thickness[0.048923679060665366`]}, StripOnInput -> False]}, {
        ImageSize -> {40.872727272727275`, 32.67741967621419}, 
         ImageSize -> {20.436363636363637`, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {21., 17.}, 
         PlotRange -> {{0., 20.439999999999998`}, {0., 16.34}}, AspectRatio -> 
         Automatic}], TraditionalForm], 
      FormBox[
       GraphicsBox[{
         Thickness[0.04640371229698376], 
         StyleBox[{
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJx11XtIU1EYAPAtrbVKF1M309Um7ppWmNuue0jKtyApe2gaOPJRmT3tYbhA
SyV6h0EPjMyGIBYmKPlHhfSHPSQy56MwolSc9AAthbQwQ8t2znXfwcQDl7vf
fZyd833fOTck62jyHi+RSCR2H1nuY477yM7oiffK5yChWRJ7e64JGuD0x5dj
HJBTWbAFHbWixu+11iKcvcMgfMinMWrD7OY+n6loO2iBevqDQ4tI28m8l7Qw
f3SdfJXvvjg/9LOSxtN8k3yGt7y5lv7XwKy88Va6X26BW6Qt8UOHj2gHygeY
af+9ihmOK7Ddi/5jRtP5dzOnaazDu1vN0Lduh7X8jQImSXtihlbSahXQ0rS2
7kCFGdI4m6p9zWKwPwwYd0bqIdZuLXI6ZJBIxtukg/6iTzkdh2TQHVy4S39X
N9XPfPRVW0mi+Ps89HbS38TcGX5F/u8IMx3HJh2Ukfl/mIdeYPVNKDsgQT9K
qDc7LFL0UxK/0IXw7Hx1akuyDniDu/1YhBbm549eX/uiWtQQgPbEx9OfEG8l
Op48bwtEn3SNdRm+zXSVq9HXcYbZM9+Uoc7hskrmcxoJ11qqRF8h8XrthxbG
N1U/j5l9Eu+X7uln/lGflFP+i71P8yDTY71sJOuB08PPxuGH+0YVcDXFrr25
OhqWk/uXgqc7Qo2OIvHLU4OV1M84j6ZxreKn3z/Jw+D5wyX6NDWoKjIjnEk8
pJN8qtTQf3Dl6E0fHvwLrtvbvNUwMXq8zyHmwUHy+3sZ1EceqRIPGmb1e/mI
teOdAcf3wDT2PLvFIOSrmJnO28VM8zKoxvdTpYoLBpkGRki8JDzUjA7kt+aG
CPXdbkTTeHcZhf4zQyCWrKchI/RELK2dNDC3kf4nNGhZRpJL/0sjzL9v6v3e
qft1nv404Evy1xwNDSkxtsmXaqD71sVoSKL1EYw+QepnoxJN45cdhOuT5qEz
SNivpBYopPUWhPuBEA8V2kXWe2UIuvTCue2dDi2axm0BJ+Sn0owuHo/JbW82
oek+94j5Dqn3PJMwzjGtsJ+FmmBrl7uQR7TC9UATnCWF+0ULx2pLuvd/N6Lp
85+Y6X7lNMJmct2Lg0AyvudGOEXGEc4ccDnhq/c25q957kTmcJjP/78H/wA3
b6//
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4g16eYsZ3xg5ODY9Oj7D2sQBxo8Q336Rwc/E
4QwI3DFy4HJTLWWKMnF4nqX9bfpZTD4nlD99An+V2W6E/G3pmkSjrQjzSraK
/j69zshB7UnzvLNeCL6B1krhCy4mDulpQDANKs9l4qAPEjcxcogE6f9n5GAP
cudqQ4i5Sw0dju7a0csWoA/nt/D6r5/CqgvnHwfJb9CB830uToz5txjBl13+
wkOvXscBpC11hSHE/zY6cHt0FOW/5JjpOPz9VvpgzkYEnxvkv1MI/uPEhddM
7hs6iE+9wpnhBFX/0dCBhbNLPtlPx8G2MmKFKa8RJDx79B2+7LzV9bfVwsEf
5J7D+pDw+mXh4HOC3Xb2VX2IeyQsHT5vCMie9d0Azgfb62UI54Ptjcfkg90R
hOD3eL1iMSm0hMSXLYIPdqchgr+/VtYi/YsBnH/ysNPazHUGDqqg+MiyhIoj
+DLz4jRPb9CF86e0t0ZdtkHwweGzTQduHix8YPw/IPsFEXxweJ3TxuA3shzt
NzRH8GH+hcS3Dpz/BJTQEhB8SHjqYvD/g4EFnH8K5M97CP5JND44vo5aQPy3
B2reDAtI+mzRgqRjPSOH9SCP+2pB49XQwdxmb9A0Ry14etMFhcc0DTgfHB5K
Gqjp96k6Bh/snjwEH5yOfAwdtpj/OJTCpQHn+4LsbUbwNd7y7jOYaQjnRys4
fky+g+D3B5eoTAemW3Bw+BtC/PPF0OG60CfH820weSNIPAuYOHwFhcNTIwcG
EFBAlBcSIH8YIfiw8gQAEazV2g==
            "]]}, {
           Thickness[0.022180974477958238`]}, StripOnInput -> False], 
         StyleBox[{
           
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 
            12.185899999999998`}, {19.360200000000003`, 
            12.185899999999998`}}}, CurveClosed -> {0}], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxl1HlIVEEYAPBVE/EPldz2yPXYdXddNQ1RMxHpfZqWB3hDm6l5H2koZJC5
gq6pf6yRpXllWhKooGjlkVIiSSquWh6YiKCZhELmhYt4bfvm7c77w4Fh+fF2
Zr5v5psRJGZHpBgwGAw9TY/SdH1Nb2gW9h+3OMLnbNlmnaEt6Lzd3MmfDLAF
bmOcgzKHdh/IV0eltJUTmuZkD8L51UiGt3a8kQQ7fJEnS/hgh+3i2Mb84WeH
x68lvJ133xJjd189+Jo8TtvD+0tEddFZM/Ne5E7OCbDNYsOWXWsE2vVoV5WV
RM8u0a6tMHvsESyB/OWDRTeFAEKmn8ecJkngljG7zE3Nx25VbTyaqKB9vaLY
PDWaD+v3LqlqYiVws/1bCyOAj+e7QMazZgN1qIlAzikwzBg5Bx3mTqZpp9bQ
Rs63IgDxrmijvs0aFN6BA6m+thAjllpONVjj/J5KFaF6FVbYDLINcbDzyLiV
bGw0Puasdfujsy5/dzdN+0j7b+l9hesrDnYAmdcC7U+RXlJ1i8UZo3ziBdCn
davWz1D8FkAu4yYUwJBiUO5ebAEr/nd96s8LYALVywXoC+rybOjX0+4XE2rJ
n4uHRAnfSDyRaw71yCqCyPUpUDaYQlBP6GhS6T6B5hPSLifXczGBmaORn423
aaelatqfHWw1alt4vM7rBb8zv2fRRvGVM4H3nt2kH79NUPvBwo7anN2pLWJj
/yLzCufg8Wi/j2lT37nYqG4WznotZCP+pGkPW5cPqp84Ls6X2j/a1PmxQbYu
P6zu3yfQ+TJZYEnGt6LCpr6fYHsmOl8zBLV2PhbcIeOWMag69mNR8RF6UEae
RzcPn18nqmceLDlYtatn+dgo7jE+2Ay8GUy5bInvD/rfsBC6eL3O41l7BKr7
VSE0jVW+y7TbIdrJ8f+EeD+emIR2VolF2NyXc8bpibQLj7xyptJFELYWOHOl
cptYlXL6pgtFwJVbVrnM7hHJsUs3DBYk2ntkA/m7XWGZFvbUPZziQyX5Hsjs
qfeuRFP/D3pYR8GOuL7Hhn07MuJo697Dh8O9/nWvaevey/8CnGoR
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4udZ2t+m1xo69EV0+zNuEHc4fdhpbaYdgs/j
v35KqoWhg8KuBftS+cQdkmPvuDFrGDp82fdxa3qZqEN/cInKdH5DhxjVCJlz
d0QcFt/fxzeH2dDhTVtut9FsEYf631YF5zIM4Hx+kHkeCP6U9taoy3t04XxT
m71B0x7qO0SDzKuRcPj7rfTBHEEDiH3fJByuC31yPJ9m4HCge1+TCbOUw+cN
Admz2g0c2hXYVc+USDl4n2C3nc1q6CBSOankrIuMA8x/YD6LHJx/R1N2zf9i
BTj/w6L1CmcjlByWv/DQ+7/RwOGBa7zjrInKDnMWKe/8k64P58uCFNTrwvnH
weGl4xDOKdZuLK8E5+/Nr3k7c6sCnB8BDh95iH/v6EDcv1jewQfkXlFdOH/q
BP4qs2wEPz4kSH3BS12HtUI6fOl8CnA+2L0rEPyzZ4CgRhHiH1kEH0SdeaMD
5/95+/qAZbIuxH1LlRxEerxesZToOVTf/3HLmFvZ4fzVsDf61vpwvuqT5nln
owzg/GgFx4/JewwcnCc0C6WdUoTzYeEJ48+YCQKy0PRi4NAPSk8G0g5PEhde
M8nXg8RnmDiUr+PQCoo/E2F4eL0GpYfbQnB+Jcj+0wj+fzAQdDjYtjz8lJMh
nI+engEljEk8
            "]]}, {
           JoinForm[{"Miter", 10.}], 
           Thickness[0.022180974477958238`]}, StripOnInput -> False]}, {
        ImageSize -> {43.10334246575343, 52.900602739726025`}, 
         ImageSize -> {21.551671232876714`, 26.450301369863013`}, 
         BaselinePosition -> Scaled[0.34770573747367656`], 
         ImageSize -> {22., 27.}, PlotRange -> {{0., 21.55}, {0., 26.45}}, 
         AspectRatio -> Automatic}], TraditionalForm], 
      FormBox[
       GraphicsBox[{
         Thickness[0.5025125628140703]}, {
        ImageSize -> {2.5902864259028644`, 21.240322789539228`}, 
         ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
         BaselinePosition -> Scaled[0.32439307852814453`], 
         ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
         AspectRatio -> Automatic}], TraditionalForm]},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{298.711181640625, Automatic},
    Method->{
     "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "ScalingFunctions" -> None},
    PlotRange->{{0, 1.6}, All},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.05], 
       Scaled[0.05]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    RotateLabel->False,
    Ticks->{Automatic, Automatic}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9742659630204906`*^9, 3.974265963679461*^9}, {
   3.974267296044221*^9, 3.974267307753437*^9}, 3.9742673609997053`*^9, {
   3.974268828736953*^9, 3.97426882946376*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5175113e-07c0-4f86-a9b8-c188a786856e"],

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"texStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"MaTeX", ",", 
    RowBox[{"\"\<Preamble\>\"", "\[Rule]", 
     RowBox[{
     "{", "\"\<\\\\usepackage{wasysym}\\\\usepackage[dvipsnames]{xcolor}\>\"",
       "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.8866971116403513`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"f441c621-f100-4c94-bc02-3b3482017149"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gESloc", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"dataES", ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "7"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"ColorData", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], ",", 
     RowBox[{"AspectRatio", "->", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<E L/N^2\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\\\\frac{S}{N^2}\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "1.3"}]}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", "texStyle"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "600"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gES", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"gESzero", ",", "gESloc", ",", "gESsparsenessCondition", ",", 
     RowBox[{"AspectRatio", "->", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<E L/N^2\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\\\\frac{S}{N^2}\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "1.3"}]}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", "texStyle"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "600"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["2", 
              SuperscriptBox["\[Pi]", "2"]]}], 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "4"]}], "+", "0.025"}], ",", 
          RowBox[{"0.35", 
           FractionBox["2", 
            SuperscriptBox["\[Pi]", "2"]]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", 
          RowBox[{"13", 
           FractionBox["2", 
            SuperscriptBox["\[Pi]", "2"]]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Green", ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "7"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.08062924023151441`", ",", "2.5231388455579618`"}], 
            "}"}]}], "]"}]}], "}"}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gE\[CapitalDelta]Sinset", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{"dataEdeltaS", ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "9"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"ColorData", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "0.006"}], 
             FractionBox["2", 
              SuperscriptBox["\[Pi]", "2"]]}], ",", 
            RowBox[{"0.45", 
             FractionBox["2", 
              SuperscriptBox["\[Pi]", "2"]]}]}], "}"}], ",", "All"}], 
         "}"}]}]}], "]"}], ",", 
     RowBox[{"AspectRatio", "->", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<E L/N^2\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\\\\frac{\\\\Delta S}{N^2}\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "1.3"}]}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", "texStyle"}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Green", ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "10"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.08062924023151441`", ",", "0"}], "}"}]}], "]"}]}], 
        "}"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "-"}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gEvev", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{"dataEvev", ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "7"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"ColorData", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], ",", 
       RowBox[{"AspectRatio", "->", "1"}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<E L/N^2\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<\\\\frac{\\\\langle \\\\mathcal{O}_{2}\\\\rangle}{N^2}\>\"", 
            ",", 
            RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "1.3"}]}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", "texStyle"}]}], "]"}], ",", 
     RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "550"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             SuperscriptBox["\[Pi]", "2"]]}], 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "4"]}], ",", 
          RowBox[{"0.4", 
           FractionBox["2", 
            SuperscriptBox["\[Pi]", "2"]]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.046"}], ",", "0.00"}], "}"}]}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "-"}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gTFloc", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"dataTF", ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "7"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"ColorData", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], ",", 
     RowBox[{"AspectRatio", "->", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<T\\,L\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\\\\frac{F L}{N^2}\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "1.3"}]}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", "texStyle"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "600"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gTF", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"gTFloc", ",", "gTFzero", ",", 
    RowBox[{"Prolog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Magenta", ",", "Thick", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "0.5"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "->", "1"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<T\\,L\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<\\\\frac{F L}{N^2}\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "1.3"}]}], "]"}]}], "}"}]}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", "texStyle"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "600"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.01", ",", "1.0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.55"}], ",", "0.01"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Cyan", ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "13"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Pi]"}]], ",", 
           RowBox[{"-", "0.5"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.974267051595738*^9, 3.9742670769233103`*^9}, {
   3.97426724774091*^9, 3.9742672586559772`*^9}, {3.974267331802058*^9, 
   3.974267340807561*^9}, {3.974267385021454*^9, 3.9742673853930893`*^9}, {
   3.974267465898068*^9, 3.974267488735463*^9}, {3.9742676495085707`*^9, 
   3.974267670956575*^9}, {3.974268073836484*^9, 3.974268082214303*^9}, {
   3.9742681267410927`*^9, 3.974268158484435*^9}, {3.974268191298419*^9, 
   3.974268216704391*^9}, {3.974268260678368*^9, 3.974268264496573*^9}, {
   3.97426833935194*^9, 3.974268392547085*^9}, {3.974269055244906*^9, 
   3.974269116893167*^9}, 3.974269156503118*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"41700665-f3ce-44ab-ab37-7b7edbe9055b"],

Cell[BoxData[
 GraphicsBox[{{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
           Dashing[{Small, Small}], FaceForm[Opacity[0.3]], 
           LineBox[CompressedData["
1:eJxF0wk0VWsbB3BxXMoQRb58uukQSjILN++zuzTqCt1cQ2SqRDLTzXBTqYyV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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]], 
               Line[CompressedData["
1:eJxF0wk0VWsbB3BxXMoQRb58uukQSjILN++zuzTqCt1cQ2SqRDLTzXBTqYyV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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.5, 0.20264236728467547`}, {0., 
              2.6113556779282}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> 
             False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.5, 0.20264236728467547`}, {0., 
             2.6113556779282}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Thickness[Large], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJxF0wk0VWsbB3BxXMoQRb58uukQSjILN++zuzTqCt1cQ2SqRDLTzXBTqYyV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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.5, 0.20264236728467547`}, {0., 2.6113556779282}},
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
          "ImageSize" -> {360, 360}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[
           0.5411764705882353, 0.7137254901960784, 0.027450980392156862`], 
           Thickness[Large], Opacity[1.], FaceForm[Opacity[0.3]], 
           LineBox[CompressedData["
1:eJxd0nk01H0XAPAJES3WRMWjPDwhLaSYiTsTj63IVlH2sYzI0lNEGFs9LV6y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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[
                0.5411764705882353, 0.7137254901960784, 
                 0.027450980392156862`]], 
               Line[CompressedData["
1:eJxd0nk01H0XAPAJES3WRMWjPDwhLaSYiTsTj63IVlH2sYzI0lNEGFs9LV6y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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.4976315367572518, -0.3689764172400852}, {0., 
              0.12279974198581799`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {-0.4976315367572518, 0}, 
             "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[
                0.5411764705882353, 0.7137254901960784, 
                 0.027450980392156862`]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> 
             False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.4976315367572518, -0.3689764172400852}, {0., 
             0.12279974198581799`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-0.4976315367572518, 0}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Thickness[Large], 
               RGBColor[
               0.5411764705882353, 0.7137254901960784, 
                0.027450980392156862`]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            RGBColor[
            0.5411764705882353, 0.7137254901960784, 0.027450980392156862`]], 
           Line[CompressedData["
1:eJxd0nk01H0XAPAJES3WRMWjPDwhLaSYiTsTj63IVlH2sYzI0lNEGFs9LV6y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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.4976315367572518, -0.3689764172400852}, {0., 
          0.12279974198581799`}}, "Frame" -> {{False, False}, {False, False}},
          "AxesOrigin" -> {-0.4976315367572518, 0}, "ImageSize" -> {360, 432},
          "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
         Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            RGBColor[
            0.5411764705882353, 0.7137254901960784, 0.027450980392156862`]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {GrayLevel[0], Thickness[Large], Opacity[1.], FaceForm[Opacity[
           0.3]], LineBox[CompressedData["
1:eJxd1nk0lXkDB3BLdrl3zJRco7oxvVGWGUUL9/tkhmrwhlyZNsvVDJVGC6a0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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                GrayLevel[0]], 
               Line[CompressedData["
1:eJxd1nk0lXkDB3BLdrl3zJRco7oxvVGWGUUL9/tkhmrwhlyZNsvVDJVGC6a0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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 0.2026423672846756}, {0., 4.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> 
             False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0., 0.2026423672846756}, {0., 4.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Thickness[Large], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            GrayLevel[0]], 
           Line[CompressedData["
1:eJxd1nk0lXkDB3BLdrl3zJRco7oxvVGWGUUL9/tkhmrwhlyZNsvVDJVGC6a0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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0., 0.2026423672846756}, {0., 4.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]]}, {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[
         0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
         PointSize[0.0055000000000000005`], AbsoluteThickness[2], 
         StyleBox[GeometricTransformationBox[InsetBox[
            StyleBox["\<\"\[FilledCircle]\"\>",
             StripOnInput->False,
             FontSize->7], {0., 0.}], CompressedData["
1:eJwNlnc4118Ux/mipJKUkDQUSaWMCqnzIYWQnX7JiEhlVkayU1IhEhlZEdl7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           "]],
          FontFamily->"Latin Modern Roman",
          FontSize->18]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.0055000000000000005`], 
               AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
               FontSize -> 18, 
               RGBColor[
               0.00784313725490196, 0.5098039215686274, 0.9294117647058824]], 
              
              GeometricTransformation[
               Inset[
                Style["\[FilledCircle]", FontSize -> 7], {0., 
                0.}], CompressedData["
1:eJwNlnc4118Ux/mipJKUkDQUSaWMCqnzIYWQnX7JiEhlVkayU1IhEhlZEdl7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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.49963345639724543`, 0.08350141903170079}, {
               0, 2.546442411840063}}, 
             "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
             "ImageSize" -> {600, 600}, "Axes" -> {False, False}, 
             "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
               Directive[
                PointSize[0.0055000000000000005`], 
                AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
                FontSize -> 18, 
                RGBColor[
                0.00784313725490196, 0.5098039215686274, 
                 0.9294117647058824]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.49963345639724543`, 0.08350141903170079}, {
              0, 2.546442411840063}}, "Frame" -> {{True, True}, {True, True}},
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {600, 600}, 
            "Axes" -> {False, False}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.0055000000000000005`], 
               AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
               FontSize -> 18, 
               RGBColor[
               0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]},
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", FontSize -> 
           18, 
           RGBColor[
           0.00784313725490196, 0.5098039215686274, 0.9294117647058824]], 
          GeometricTransformation[
           Inset[
            Style["\[FilledCircle]", FontSize -> 7], {0., 
            0.}], CompressedData["
1:eJwNlnc4118Ux/mipJKUkDQUSaWMCqnzIYWQnX7JiEhlVkayU1IhEhlZEdl7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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.49963345639724543`, 0.08350141903170079}, {
           0, 2.546442411840063}}, "Frame" -> {{True, True}, {True, True}}, 
         "AxesOrigin" -> {0, 0}, "ImageSize" -> {600, 600}, 
         "Axes" -> {False, False}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.0055000000000000005`], 
            AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
            FontSize -> 18, 
            RGBColor[
            0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.6, 0.4, 0.2], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{0, Small, Small, Small}], FaceForm[Opacity[0.3]], 
          LineBox[CompressedData["
1:eJw1zns01HkYBnCGGOZXG5XSuhUSUWmmMb/M9n1YdcpiTknYWJdJaoucdlwS
XYSaVWJRK2wqJ0nrXi7tNgiVpGkJyS2r0qgwWE3WtrVb7znPeZ7Pf+8i/72b
AxhKSkrOH/Kx/78+yefFuN4RdWGoV6LUaljiPX2IqO4pVji0f/Cjjz5FmB3+
Y+KCzz5HZhXVP5/j3Ss5/J8LiZ5vwn2zqp5PlhC6WidDIOr+5AdEdNiKe26w
85N7Cdsi3SNT+EiiGu8+MnBlhOTWFdfz+VKJ4SzpXq9bb4lbfc6OaO8GifTE
TsFpTyXIcus4kc3XJey+E/vSc1VRTTJtuHUxkk2FcSlaV5m4Kx+YGG8pJbOd
FlfnqM3EhUIXj9CmOmKfZrd436XZOKC6KTtvrJl42nsJm3K04XN0SF1rqpXY
t22w4DTPRXOK8kSeQSdhXjYMaftDB/nZp/z8lvaSy2c7nrrcXwD92uGQbkE/
0RUJH7fKFyLBtiahomuABCZ0CNLG9OCa/UPR9uwXJF5s6CQ0NISrSv9cI3cZ
wRaTqqPZRlC8VrRo9L4iVxgFM8d+WYS3t+SZdVnD5GCOkcnLksV4kOTY16Yz
ShDAjIwqM4ZgNTXJjpST3bqPfzp9zwSyjvxfF7SPEUbP2ZqMblN4Ijs5VW+C
iGserljbvQSh+nHvIqL/IhE/j/oGys0gvHkzabxhkmxNjH9oNbEUwd+1NUxq
KMj5VMqjV24OU1HPEeHOd8Q18cD5+WrLUORs+/2OwikyccnH4rWaJV5kHm9/
qDVN3pdYhm3UtwJ/qHSgLugfEv5A1p60fDn8ptmGgpL3pEvTYH+o1Qpk2G8e
NhIroU0vK3jEaCX2DpY9C7BSxrVbAdXj51dCelLtanCzMhrlS7KCjazBDJaW
LYtmIDXD60l+njXMixy2cIxU0NriVFluvgrGVtbcUakKGuOK38aXrYIqdadA
EaoK7m1puwmXDZHMebJ+/gx0Jg3a8a6xUaXiFLP+9gxYt4pmfkE4kB0cv6i9
Ww1KuTciyiQcjHDmMVP01HF0LGyd/jerESsz4bc3qoN/xyJrqmU1lBm9aoFB
TARZpqdeduXCbYvW3Hx9DWzSjHq9oIeLFOab8jW1GigI133u7mMDn98qlyUK
NWEfVLiL6rEBI3/6aZo2C+KuSpfYQB5OTg0tf3mNhQ1PDrY0vuAhVrEwvLaC
hQap21l1GQ8RkxslGTdYsG+w9HN4xYNwLFfgUsPCV8Wdb34f4YEeEoaUNrHA
PsbVLFbwMND5pDj6TxYM2G9whkXDtuoeR1uLwsSP3gXCFTSsK95FDc2hIDrM
Cc22pmF63by+TofCSCiL382mMbvkmFu4HoUh38q7W3k0nud9HdZlRuEpd96z
jXY0ktNvlF9aS6Gpv+nLla40jp2RvT9kR8Gx42L/HjcaUWm6GzwdKNy+H5mX
504jMDm8g+VIobZiqY2xFw2+mK0IcaNQkRi7WSeA/vC3v52jBwVu7DZd10Aa
ZnHJYuNtFEr3r+o7tYuG9pFh3TZfCgXb+4I0gmkwDxn4FwopWH5bzlkfQmM6
yvnK8R0U8gSJUzH7aIxGRsn9dlEwXRdQKxHRGIzIX2O7h8LFNXzx32E0/gXv
rjSE
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Dashing[{0, Small, Small, Small}], 
               RGBColor[0.6, 0.4, 0.2]], 
              Line[CompressedData["
1:eJw1zns01HkYBnCGGOZXG5XSuhUSUWmmMb/M9n1YdcpiTknYWJdJaoucdlwS
XYSaVWJRK2wqJ0nrXi7tNgiVpGkJyS2r0qgwWE3WtrVb7znPeZ7Pf+8i/72b
AxhKSkrOH/Kx/78+yefFuN4RdWGoV6LUaljiPX2IqO4pVji0f/Cjjz5FmB3+
Y+KCzz5HZhXVP5/j3Ss5/J8LiZ5vwn2zqp5PlhC6WidDIOr+5AdEdNiKe26w
85N7Cdsi3SNT+EiiGu8+MnBlhOTWFdfz+VKJ4SzpXq9bb4lbfc6OaO8GifTE
TsFpTyXIcus4kc3XJey+E/vSc1VRTTJtuHUxkk2FcSlaV5m4Kx+YGG8pJbOd
FlfnqM3EhUIXj9CmOmKfZrd436XZOKC6KTtvrJl42nsJm3K04XN0SF1rqpXY
t22w4DTPRXOK8kSeQSdhXjYMaftDB/nZp/z8lvaSy2c7nrrcXwD92uGQbkE/
0RUJH7fKFyLBtiahomuABCZ0CNLG9OCa/UPR9uwXJF5s6CQ0NISrSv9cI3cZ
wRaTqqPZRlC8VrRo9L4iVxgFM8d+WYS3t+SZdVnD5GCOkcnLksV4kOTY16Yz
ShDAjIwqM4ZgNTXJjpST3bqPfzp9zwSyjvxfF7SPEUbP2ZqMblN4Ijs5VW+C
iGserljbvQSh+nHvIqL/IhE/j/oGys0gvHkzabxhkmxNjH9oNbEUwd+1NUxq
KMj5VMqjV24OU1HPEeHOd8Q18cD5+WrLUORs+/2OwikyccnH4rWaJV5kHm9/
qDVN3pdYhm3UtwJ/qHSgLugfEv5A1p60fDn8ptmGgpL3pEvTYH+o1Qpk2G8e
NhIroU0vK3jEaCX2DpY9C7BSxrVbAdXj51dCelLtanCzMhrlS7KCjazBDJaW
LYtmIDXD60l+njXMixy2cIxU0NriVFluvgrGVtbcUakKGuOK38aXrYIqdadA
EaoK7m1puwmXDZHMebJ+/gx0Jg3a8a6xUaXiFLP+9gxYt4pmfkE4kB0cv6i9
Ww1KuTciyiQcjHDmMVP01HF0LGyd/jerESsz4bc3qoN/xyJrqmU1lBm9aoFB
TARZpqdeduXCbYvW3Hx9DWzSjHq9oIeLFOab8jW1GigI133u7mMDn98qlyUK
NWEfVLiL6rEBI3/6aZo2C+KuSpfYQB5OTg0tf3mNhQ1PDrY0vuAhVrEwvLaC
hQap21l1GQ8RkxslGTdYsG+w9HN4xYNwLFfgUsPCV8Wdb34f4YEeEoaUNrHA
PsbVLFbwMND5pDj6TxYM2G9whkXDtuoeR1uLwsSP3gXCFTSsK95FDc2hIDrM
Cc22pmF63by+TofCSCiL382mMbvkmFu4HoUh38q7W3k0nud9HdZlRuEpd96z
jXY0ktNvlF9aS6Gpv+nLla40jp2RvT9kR8Gx42L/HjcaUWm6GzwdKNy+H5mX
504jMDm8g+VIobZiqY2xFw2+mK0IcaNQkRi7WSeA/vC3v52jBwVu7DZd10Aa
ZnHJYuNtFEr3r+o7tYuG9pFh3TZfCgXb+4I0gmkwDxn4FwopWH5bzlkfQmM6
yvnK8R0U8gSJUzH7aIxGRsn9dlEwXRdQKxHRGIzIX2O7h8LFNXzx32E0/gXv
rjSE
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.5, 3.552847345693511}, {0., 
             25.464790894703253`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Dashing[{0, Small, Small, Small}], 
               RGBColor[0.6, 0.4, 0.2]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-0.5, 3.552847345693511}, {0., 
            25.464790894703253`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 1, 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              Dashing[{0, Small, Small, Small}], 
              RGBColor[0.6, 0.4, 0.2]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           FaceForm[
            Opacity[0.3]], 
           Dashing[{0, Small, Small, Small}], 
           RGBColor[0.6, 0.4, 0.2]], 
          Line[CompressedData["
1:eJw1zns01HkYBnCGGOZXG5XSuhUSUWmmMb/M9n1YdcpiTknYWJdJaoucdlwS
XYSaVWJRK2wqJ0nrXi7tNgiVpGkJyS2r0qgwWE3WtrVb7znPeZ7Pf+8i/72b
AxhKSkrOH/Kx/78+yefFuN4RdWGoV6LUaljiPX2IqO4pVji0f/Cjjz5FmB3+
Y+KCzz5HZhXVP5/j3Ss5/J8LiZ5vwn2zqp5PlhC6WidDIOr+5AdEdNiKe26w
85N7Cdsi3SNT+EiiGu8+MnBlhOTWFdfz+VKJ4SzpXq9bb4lbfc6OaO8GifTE
TsFpTyXIcus4kc3XJey+E/vSc1VRTTJtuHUxkk2FcSlaV5m4Kx+YGG8pJbOd
FlfnqM3EhUIXj9CmOmKfZrd436XZOKC6KTtvrJl42nsJm3K04XN0SF1rqpXY
t22w4DTPRXOK8kSeQSdhXjYMaftDB/nZp/z8lvaSy2c7nrrcXwD92uGQbkE/
0RUJH7fKFyLBtiahomuABCZ0CNLG9OCa/UPR9uwXJF5s6CQ0NISrSv9cI3cZ
wRaTqqPZRlC8VrRo9L4iVxgFM8d+WYS3t+SZdVnD5GCOkcnLksV4kOTY16Yz
ShDAjIwqM4ZgNTXJjpST3bqPfzp9zwSyjvxfF7SPEUbP2ZqMblN4Ijs5VW+C
iGserljbvQSh+nHvIqL/IhE/j/oGys0gvHkzabxhkmxNjH9oNbEUwd+1NUxq
KMj5VMqjV24OU1HPEeHOd8Q18cD5+WrLUORs+/2OwikyccnH4rWaJV5kHm9/
qDVN3pdYhm3UtwJ/qHSgLugfEv5A1p60fDn8ptmGgpL3pEvTYH+o1Qpk2G8e
NhIroU0vK3jEaCX2DpY9C7BSxrVbAdXj51dCelLtanCzMhrlS7KCjazBDJaW
LYtmIDXD60l+njXMixy2cIxU0NriVFluvgrGVtbcUakKGuOK38aXrYIqdadA
EaoK7m1puwmXDZHMebJ+/gx0Jg3a8a6xUaXiFLP+9gxYt4pmfkE4kB0cv6i9
Ww1KuTciyiQcjHDmMVP01HF0LGyd/jerESsz4bc3qoN/xyJrqmU1lBm9aoFB
TARZpqdeduXCbYvW3Hx9DWzSjHq9oIeLFOab8jW1GigI133u7mMDn98qlyUK
NWEfVLiL6rEBI3/6aZo2C+KuSpfYQB5OTg0tf3mNhQ1PDrY0vuAhVrEwvLaC
hQap21l1GQ8RkxslGTdYsG+w9HN4xYNwLFfgUsPCV8Wdb34f4YEeEoaUNrHA
PsbVLFbwMND5pDj6TxYM2G9whkXDtuoeR1uLwsSP3gXCFTSsK95FDc2hIDrM
Cc22pmF63by+TofCSCiL382mMbvkmFu4HoUh38q7W3k0nud9HdZlRuEpd96z
jXY0ktNvlF9aS6Gpv+nLla40jp2RvT9kR8Gx42L/HjcaUWm6GzwdKNy+H5mX
504jMDm8g+VIobZiqY2xFw2+mK0IcaNQkRi7WSeA/vC3v52jBwVu7DZd10Aa
ZnHJYuNtFEr3r+o7tYuG9pFh3TZfCgXb+4I0gmkwDxn4FwopWH5bzlkfQmM6
yvnK8R0U8gSJUzH7aIxGRsn9dlEwXRdQKxHRGIzIX2O7h8LFNXzx32E0/gXv
rjSE
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-0.5, 3.552847345693511}, {0., 25.464790894703253`}},
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360}, "Axes" -> {True, True}, "LabelStyle" -> {},
         "AspectRatio" -> 1, "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           FaceForm[
            Opacity[0.3]], 
           Dashing[{0, Small, Small, Small}], 
           RGBColor[0.6, 0.4, 0.2]]}, 
        "HighlightLabelingFunctions" -> <|
         "CoordinatesToolOptions" -> Identity, 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->1,
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
  DisplayFunction->Identity,
  Epilog->{{
     RGBColor[0, 1, 0], 
     InsetBox[
      FormBox[
       StyleBox["\"\[FilledCircle]\"", 7, StripOnInput -> False], 
       TraditionalForm], {0.08062924023151441, 2.5231388455579618`}]}},
  Frame->True,
  FrameLabel->{
    FormBox[
     GraphicsBox[{
       Thickness[0.025075225677031097`], 
       StyleBox[{
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
          "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
          "]], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4g16eYsZ3xg68McG3DcqV3CA8ZWvPQpmmKPg
cAYE7hg63NGUXfN/s4LD8yztb9PPYvJvQ/nTJ/BXme1GyN+Wrkk02oowr2Sr
6O/T6wwd9ubXvJ05FcGfCQKdCg7paUAwDSovquCgr7VS+IKJoYP7mqPLGX5I
O9g3PTo+Y7WBQ6sCu+qZKWIOR3ft6GUL0IXzW3j9109h1Ybzj4PkN2jB+T4X
J8b8W4zgyy9/4aFXr+UQ8vbyxxkLxSD+t9FyUNi1YF/qOjEHHUX5LzlmWg4g
Z6UdQ/B3BFtF/FcXh/NjVCNkztWIO4hPvcKZ4QRTL+7Awtkln+wHtc9EAhKe
PboOr4uBHufWdPAHueewroNIj9crli+aDj4n2G1nX9V1kJkXp3naQMvhSeLC
aybv9eF8bjfVUiYvAzj/MUg+HpMPDrclCL4EyF2PtCDxZYvg//1W+mCOIYJf
+9uq4NwLfTh/Sntr1OUYfai7tKDienA+2N4N2nA+WL0Ngg8On21acPNg4QPj
/wHZL4jgg8PrnCYGH0znIfgw/0LiWwsRXhHi2y8mIPgQd2hj8P+DgSacD3b3
Htx8cHx1a0LFtR2kweZpOhiAwrlFw+FNW2630W4Jh/WqT5rn+Wo49EV0+zMK
iDuY2ewNmuaoAU9vuqDwmKYG54P9qaSGmn6fqmLwwfljpyicb2IMAqIOW8x/
HErhUoPzfUHpqRnB13jLu89gpgGcH63g+DH5DoLfH1yiMv2+gQMDCDiIQtLN
FwOIf6TFoPKGDvdd4x1nKSo4fN15q+vvU0NI+NkjygvhykklZ1MQfFh5AgAk
i8IM
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.4859, 
          14.014099999999997`}, {23.4859, 14.156299999999996`}, {23.3656, 
          14.240599999999999`}, {23.270299999999995`, 14.240599999999999`}, {
          23.210899999999995`, 14.240599999999999`}, {23.104699999999998`, 
          14.240599999999999`}, {23.007800000000003`, 13.978099999999998`}, {
          19.015600000000003`, 2.7609399999999997`}, {18.9438, 2.54688}, {
          18.9438, 2.4031300000000004`}, {19.062499999999996`, 
          2.3203099999999997`}, {19.157799999999998`, 2.3203099999999997`}, {
          19.229699999999998`, 2.3203099999999997`}, {19.337500000000002`, 
          2.3312500000000003`}, {19.420299999999997`, 2.5828100000000003`}, {
          23.414099999999998`, 13.799999999999997`}, {23.4859, 
          14.014099999999997`}}}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
          "], CompressedData["
1:eJxllHtIU1Ecx+cDRVGTZNOloNGG25VMnan3bl1//pFYVoZKjjLNbCmFL8o/
FMkwzHJGBuZjDbOMLBI0TMyoRYU9zDRZEpmhSVH5gJQhkprtnO2eg3ng/PG5
557f+f2+v8fmowXJOieRSORg3anW7Wjdn/zLsiK+AAS0/UwIvc6AwH5XP7jl
TjLQO1q9ohuifOSFOUT3hnLOceviAfa8dt1xbYSBB9GLz49NxRK+lHJa1vCU
cvkSVzh4IZbc1/r2DIsyKMdWTL5qTKRc7tx3OTx4PTu7VQdm51MOaM5Qvg2z
vxdLeRtz1+d9KmX8ngvYvssYqGpL64/wAOgB9LCScBeKg6Esrtk95WxRwIyn
KazJHSBK8yS5/quC2Js+1S1e0isgUmVdXTxYTHPdOfX+YEECyjVQNt+5/2Qp
Y/PDWwOdofmtDmMMfD8RstDgqSHxYf361Wv1PcARDp61OiCl/APdX2HXsaCP
wEL82D8fjrCmRHtn+17K6UFxc9nplAvb9Z9zvdXrGMfzRwkF/zH2310NdVWV
B82Plbb8uKqhoXZDadQ9JawsFE8Yi1io0eqTHLw3wQBae1hoQqvXF1rHTV5G
J4El4B4vL3bkYqAyyFU+UCcB+bdzze8YyoeQvx4xoJiX/TJcpIzttosJ47hV
YnJf4H3DV9L/qijjd3exUDq+OKpKFNv0GKP8ceN83JALR1iG7HEcuY/rXEcZ
n5dSxvaM63nmfJ4+wl9CWIgnDdXXGY7Eu4z1o4zz58lB6qx5rvGGxK4zC2XI
v2nKKfjcj/Azvaki0klqs3efhYmdmXGGIilYrGk09LA2/8xSuIXykULzh+tZ
p4YOJGQeZdwPWUpAY2S1SE36xyOpo06XwEPQoxaTzksCv5H9NB7S5dqAwTKx
rT4P80QPXN8llPH/Dfza/Bl4iG/vaxNpxTCC8nGbh4cpnHY1WAJ6a5tGKu39
maWA4YJM10EWwHhzS+9yjhJ8UZ8k2+ddIANba1sWw18Cqe9gZL+fsjAPz6I6
jqYszMt/UTMfDg==
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4uKtor9P/3NyOHXYaW2mnbrD48SF10zuI/jt
y8NPGd1xctig+qR53ls1h416eYsZrzg5mNrsDZqmqOZwXNNq0unjTg4Z+R9a
T15RdbicH89+7qCTg2iP1yuWLaoO+2tlLdJLEHyweSkI/hOQfesd4Xwe//VT
Ui2cHAy0VgpfWKLuUP/bquCch5ODGci+h+oO2Zw/F6QXOznMWaS880+6hkNF
xArTs81ODo8ixLdfXKDhAHLm2UNODrUgfR2aDjD/gc3J0ILzaz5tCMi+pQ3n
yyx/4aG3X9chuERl+v8ZTg4psXfcmH/oOYCE/0si+GD/zneE8z8DjZnl7+jQ
wgt0eKsunL8BFE4yOnA+OHxCtCH+LYfqt9B2EP7keD6tFcEHu38Wgi8+9Qpn
xi6o/hIEH2wOvw6c/+ft6wOWj3Ucdt7q+pvajuAbg0A1gg8OlxmODi9AHufW
c2BZPMmK8S5Q/lvpgzmFepDw4HOC88Huy0Xw9Scs+GE4Dxhe8+I0Txvowvmw
8ITxTcAWa0HSSwg0Pf3TcKgExddtR4e/IPME1SH8aEdI/DGowsMLnB6uqMD5
b8AOQ/DTwEDFIfHwZe3Uh05wPnp6BgAChU6g
          "]]}, {
         Thickness[0.025075225677031097`]}, StripOnInput -> False]}, {
      ImageSize -> {79.76147447073474, 32.737713574097135`}, 
       ImageSize -> {39.88073723536737, 16.368856787048568`}, 
       BaselinePosition -> Scaled[0.3237956353650342], 
       ImageSize -> {40., 17.}, 
       PlotRange -> {{0., 39.879999999999995`}, {0., 16.37}}, AspectRatio -> 
       Automatic}], TraditionalForm], 
    FormBox[
     GraphicsBox[{
       Thickness[0.050658561296859174`], 
       StyleBox[{
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

          "], CompressedData["
1:eJx1lHtI01EUx2dKw8wiswfT2ZxuzhXq/D22SdKx1EwhMyv9w4zykSWloUL5
AEtUcOYjEucDKaOWJJll+cBSDNHyTWmiQqJGVgo+SiQ12/39tvujwAOXH597
7+/cc7/n3GN/Ie5klCmPxzPRjxD92KQfXd16q5bBwrMTsaV8Ev7hbBImz98f
IuNkkLbiEd+7TEJ5pUPjarYTlCC7RIFfS5pQxTdwFcV+S6Ts/gaK3X/RER5P
+7msm9AQYr47m+gTg2zW8o2bmoaj1e06nlYMe4s+msccpuFIQYZVtFwMJKG3
BBo0B481RbfZw7DVglffIxoIZt4erlVrRmPmOI48O+ZrGqrEbBlYczcqVAXe
yF+yAyS83LXSFa6G6cv7l4pfSzDvyvX/bmYtw8zc/4Aze3+dCrN/J9+zLFOJ
ORoZrQRT85x9Educ4fhAYdifSRozE88wx2Eir/mIZhrsdHohDnG8tpQ0Xh7E
cRmjL8fM/3mG89v1eiG9dYbzl2joaGq4vXlODgFovUiNGV2LrFWDFqWjcWMe
D91TP3CP477BMzOuZXII0U/znqphlYlPDvFI73ROHyZ/71Twe/ZHqzpCBnnB
iY7F+WoQVIQ7d/VLsb9OFE+/BPNcZY2op1OMOeXz8ghhIYIpVGeBKszG+xmZ
0WkHDUlvX/mUCO1BW7A9mdZQrD8/Mdw0a89XhFDgMDQRzMsVs+sBFIw5C6vX
Fx2gTrncFimg2PknjuAmr9rZb0axdTchgS2+kqRNIyR7jkIKSBZer4FrpSCd
yqjoySFZP++l4HVrokObQrJ+vJ1gxCb1vDvF8a/GkZy1hwRmC+Q/xx3SUZxK
CYyi/VEKaI5LnS0ZFGOuWvp2vXtchDkV3T9WCOvI+jhm/EsIzPlI/3MEzGRd
0biXCdn8VBGwhv5rEcIiqucOjm2ZPBHQzZjB35eNmdFpgYBMEV/SXSdk68KE
hHGfc16lQRxb37iT2DNli9kHve9hW1avFQIagj1C13W2OB6mHtUC9rzTCqhH
63wBRKD3I+OYCWOrAk7NfpjX3tyYmb7xgmNGtxYBq892hSFeG/iK+oCnAlo1
b26RGUJwRXn6qTDEZwefUL/JMuwvFGF/xvo18nOXqw9MxiSYjf3TmO//++tf
NQ566A==
          "]]}, {
         Thickness[0.024214792299898688`]}, StripOnInput -> False], 
       StyleBox[{
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 
          12.185899999999998`}, {17.546899999999997`, 12.185899999999998`}}}, 
          CurveClosed -> {0}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
          "], CompressedData["
1:eJxl1HtIU1EYAPDNJxY+5uaczfLeqxsKWfkorMT7aVgqpKJRZlniM6nwj5K0
rGim/bGkmZoPTKMCjRQX5VIpKUwTUyu1hBQcMUtJSTNXaMt2zm3n/uGBy/jd
u3Pvd77znY9Oy03ItBYIBELzdcB8WZmvtx8Ozm4d94VnuYVzNbYMWDx/t5Ua
jGIg9n3Z0b/3eH870+a2ouYtQCNVCd4fPycKQhl4h+bvVhBfdYxrrZjyIc5I
mdhrne9D5ssqRx1OMLzPdesia0zexJKCm2cHn6y1GP2O0sTOKfGTgVU0PEfr
mOLd19leaufiQ9zfHdGSc0kBFyZ/fwpS03DFpudGQJUCDjlIrwWtUsRNxpn8
AQ3vPZoi16xkCjbUH/N7o1HAvuaeRkEURd6H4zB4wQAeDKjcL9rm9Npw9zPk
8AC9T0/D9SR1nNBFDurQ6M6sCAZeqLtUwdZysr6fXQtt2UYP4iw0lBLiycjj
4bUBYuKXaH636xpb8mOxZf01aHiIiRPmRhaqhRLiFtfNTtlhvKnOO12ZTu5r
jNeTyrvpv7n4pRCEhjcNvj98ZmpnpKBHcYto7n65CzyN0YbUdQhhFQ9nqMZx
LbNjjuPSTJ0j1GIb2XXhTjHVOfYQ0xb3Or1kidWg/M3bEScrkjyH/tjC8Erv
WP1h3tkob18WiLnvfCfzLdahOHbaE2fiec4gfyRtsEqdZ7l8uBJ3JO5KWv3K
OwrVQbuYzMf5TpcQc895c+9zW2ND7EyqqWGR2LIeXD+vJGS9wTh/vBPx/omh
cFq1fKtjicX7WyACTxSf3kjMPTcRh6T5h5mzwnL7IYIjKE+FAu5cPBRx8bFC
mC05rQ6Uy8j+4brKkMGE38bm1RGKGJ+HPgqKKXvFQIWMnB9cN79o0Mp1/v2n
Fll8Pt0YaOgrv39SucDieqYZkg9cx0m88f8reeM+UsdAvCF6eHv5PIvjeGzu
IyrPim0ji2y1xvn8jvVKKEX7rPECrcJQVL9fydX1EMX1A62S63fFNGxqnI7a
ctmX1LfJmKevK+Nt6Yd5qC/d5m3pl/8AOpNvxw==
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4kaWo/2G0w0c+iK6/Rk3iDskx95xY45A8Je/
8ND7H2jgoLBrwb5UPnGHP99KH8xxNHD4su/j1vQyUQf1t7z7DDQNHGJUI2TO
3RFxsK2MWGEqa+Dwpi2322i2iIO+1krhCyz6cL7/xYkx/w7rwfnHd+3oZfug
Dedn5H9oPSmi5xANMq9GwkFXUf5LTpgexL5vEg4PIsS3X2TQdzjQva/JhFnK
QXzqFc4MJ32HdgV21TMlUg6PExdeM5E3cBCpnFRy1kXGAeY/MJ9FDs6/oym7
5n+xApz/YdF6hbMRSg4NYL6+wwPXeMdZE5Udzl8Ne6M/WxfOD7glXZO4SRvO
B4dHoZZDOKdYu7G8Epy/N7/m7cytCnB+BDh85CH+FdCGuH+xvEP9b6uCcx4I
/onDTmsz5yH4U9pboy7L6DisFdLhS+dTgPPB7l2B4J89AwQ1ig4y8+I0Twdo
w/n/QUAewdcHhec0bYj7lio5uO+vlbVYruNQff/HLWNuZQcWzi755DxdOL8W
5L4XenD+m+Ktor9X6zs4T2gWSjulCOfDwhPGnzETBGQdfrx9fcCyWc+hH5Se
DKQh8bVIBxKfYeJQvpZDKyj+TITh4fUalB5uC8H5lSD7TyP4YH/9F3SIVnD8
mBxjAOejp2cAcMlMBQ==
          "]]}, {
         JoinForm[{"Miter", 10.}], 
         Thickness[0.024214792299898688`]}, StripOnInput -> False]}, {
      ImageSize -> {39.476841843088415`, 52.900602739726025`}, 
       ImageSize -> {19.738420921544208`, 26.450301369863013`}, 
       BaselinePosition -> Scaled[0.34770573747367656`], 
       ImageSize -> {20., 27.}, PlotRange -> {{0., 19.74}, {0., 26.45}}, 
       AspectRatio -> Automatic}], TraditionalForm], 
    FormBox[
     GraphicsBox[{
       Thickness[0.5025125628140703]}, {
      ImageSize -> {2.5902864259028644`, 21.240322789539228`}, 
       ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
       BaselinePosition -> Scaled[0.32439307852814453`], 
       ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
       AspectRatio -> Automatic}], TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{Automatic, 600},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->
   NCache[{{-0.475, 0.07092482854963644}, {0.1, 26 Pi^(-2)}}, {{-0.475, 
    0.07092482854963644}, {0.1, 2.634350774700782}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.974267056094534*^9, 3.974267069613349*^9}, 
   3.9742671749673223`*^9, 3.9742672600988903`*^9, 3.974267386468923*^9, {
   3.9742674927500896`*^9, 3.9742674998750067`*^9}, {3.974267679460531*^9, 
   3.974267686618664*^9}, {3.9742681630026903`*^9, 3.974268218408197*^9}, 
   3.974268265760957*^9, 3.974268985335895*^9, 3.9742691732574263`*^9, 
   3.974437100776751*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"fdea7ac7-d5fc-4bfb-ad21-4c04ad2c5d63"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.00784313725490196, 0.5098039215686274, 0.9294117647058824],
         PointSize[0.009166666666666668], AbsoluteThickness[2], 
        GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->9], {0., 0.}], CompressedData["
1:eJwN02k8FIgDxnH0V6u0laRDUiGSI9Gi9HnISEIhSspZNmfMahG1ucpV1hXN
kmMcgzGakyRGNcmVIyZHqhGFco0jZ/XvxffV7+3z7HLzs3FfISIi8u8vor+I
/eK34NdWm2cIkv52Pa7aMogyVh0ZM2dhk3vF6rXEIkhR9au/1FwENY53d0/6
PJxYt3MbA71BIxmeWO83hx3UicHFRCIKvpubGQR8g5vZqzE9l7/xLn75Y8G9
WdyIy6javfcaZI/u9SC2zKAvcQuv6ut1jNruWUHfMgN60viDFbZhGMn4Ob+a
OA2qo4bn/zQj0J7uEyfPnwL/xIbl/pVROD0ofkTZeAq7paR0s97eAsVz5g2v
UghNwqHZQ7RoZK9pWPdJV4ho9o+tj0NjMSBXQCh5MolNZJ9UOdN47I9ndTqZ
TiLIK/ni5XV3obctxLKrbAJOApFgUmcC3vkWdpG7x9Eo4I86mCdCvPQ+wXTN
OAQ5Yec+qCZB5HzvM4ljYyi9kSj29rdkmD1e0jkeMwpSsK7YqU/JkI51o19t
/4rcK5meBrUp2Cu6W0dq11dEGOqZ5JNSIZy/M8kI/ILwr59ro4n3kKCnLCJs
HwEy33wbMk1DjqROc+CBETxWiJWs256O8VbDW9Ppw3DvMlJUmExHxdWS7zvE
hqFDONwo+uw+GsYuMcr9h6CuJ2vtkkxC1dhYR9jAZ/heKQswcv0P6yWX8kwc
PuMvgvWJQo0MkNJo4h2dn+DOdlJKXMyAh+baR4s2n7CJYL1f5EUmtHdI7U7u
HIRsu0zs3N0HsLXK6CeeG4TiV2pFkF0WbLvzNP/uH4DO2+rOcNlsVK7X3R7i
M4Cz4XyNzYJsnPFKH3FZ/IjI2byYTOscmIWoz62J/4gAXpbTVWYO1pU9TXHe
8RHNQx28FKlc5NvXco3Y/dDXE3NfIuZCLUQo/Z9FP1SUMgeobbk4OR1GsR4S
wDzNcKJAgwxKyD9vbKIEED0/q/klngwVH7OjsQq/ehL/7LVhMkbj7xCex35A
pZv2VltCHhJ/GPyV0vYeiv5ucqHZeTjfZ5niIvseXTb+mycW8vD7HzEDEl7v
EFoeTKefzsfseb6D/5M+KG5WyqstzcfjjppzgVJ9MBrIzJIXL8BeSl7dT++3
+JYv69ByoQDjPPlWYX0vtEyXE1+xCjDxwrXnwN5ezKr2CuVWF+KGlHxCyZ0e
LBY+06h1LoSNvgrFaLobVjWM9Rx2IWi5g1X9F7qRc2pC9/tvFLjVq5P/bugC
GYoBpAsUOI1GvBjW68JQ1nhA3EMKpPLXZilT34BkNjvRJlqEqYIgT/mdb3DT
I63C93QRDuxsW6hO54M8scHHNb8IgSX+e6Y28HH/tVVv6UwRgoVLe6kJnYjp
oXOsCMW4Uq4g2bO2EzfTiDzLlGLIys2c8vm3A62ndGrz+4sxsCDYcWZjBy6+
f3nljGYJcr38t8aQXqNteDz24vUSBHveDJzZ9RrfbVtqmutLoHI9cfluaTv2
2XVPJktTYbPK6p6pfjvclJiN5c5UJJg5TknXt2HWKGe1fgkVbFVdqS/2beix
53tvm6Gimt9dFdjViuN9gY3nj5RCv0b9w6JIK54Hraz+fqsUupG+x801WuB/
dlFetKUU71k6aTbOr6C1eYDy5yYawhpuRy2nNMP3NHGt9gUaFFhiSqrNTdio
IsZ1JtMQota/1LeqCaPehNHJIRqihd8ezR9rRGlSsOOQWhkmFhXhHduADScn
G4yJZTBaKFVWaK2HzKjO6lWcMng33tBet6UeYU6nK7Xmy5Bgfu6Y/KWXaHc3
6eIdeoiDY7K0o6w6TE/OC2qvP0RFWV2Ul3gd7nmElu+peYjLkXVW0Q4vYFFQ
v2/ux0M0/am8M47Jw8uPPA+SPB2yb+s3ua/loYLlZOMLOsLGj2RLeD9H1dbA
9DknOqJYqnSvpmfoMgip0PuHjqbelb4hGs/AUPGc3/+AjvLC2wFqqU8hUlHC
E1TRseyv8iNguRZ/LHcnHO+lQynqA5FwuRZvvzVXe8zTETPYG6JQzEXbAoFs
JMMAzfmxZG5MDc4rvivv0GaAvF+jf8SnGjtErIny1gwkyLeKDtk9gYTjpLTS
FQbovuWCSOMqVF1j6XyKY6C7tCW8+OBjPAnZpORCYWBVi1ylsVolkvnMs2nP
GbAP2PbiiPIjxBqzDsV8YMBHx/qfyD0VSIryUvpjiQG3q5liYqrlyC23iMiR
YSLjho9moRYHR/2E1JdaTFzNFr5zPMKGLUlLotSCCTIvSCBjycJsdd6U5WUm
lNW9xrguTFzXEK2khTNRVPbF+XgwA3GK+kVNGUzszBRszkmhw7nogEYRh4kf
hfbmPu4PMbWIVONWJhpMkl2/ldDAJtkga5gJooNmfM0cFbRnJ0IeibJAU5ow
oZiX4OcWOUryNhbC/B0VkguL0MB7oKKuzUK17z4T118/Pkgoc4wxZ+Hrxcji
Of8CbLc4GJ5/kYVD26Z0DwvyMGVlJxcRysIE44vh2jNkdNU3PNiVwkKV6GSe
9escEPl+2pElLNj/qbilvzgLzZcanShPWRBae8tnVGXA4sKuOwndLKimWO7P
7LmPY9mOc3oTLPykh6mVr0iD+EiABkWcjY1iG/IY+ikwl1rj3yPLRjKjbNE1
NBF8zVyNNi02PluE71RNiofFoF1VvCkbBeujIw4fvQ1a6tUoSUc2dISaXvcl
wkE0ujxh8xcbGRsiZRpfBUG97sRB52g2jM4cCTe97I24zYm9WplsKKaWZ47J
n8TzYCudJjobPitVlfRX2XPrRINS971gg88hr+AZ+HGnJWU9T/ewEe9gnu0p
dY37+0GDNcZjbKSsOax/VDP81yB7+IsiHNixpZcpT29xF/bHqoVKc+CXcyyQ
YxjHHTPwcOEpc+B2LsmPXZrA5a2/OfzmEAfrjtlJLEUkccMMPGRYlhyomRzu
cilM4XL2jJw958LBtGtmH6P2Hvf/62Jpcg==
         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.009166666666666668], 
              AbsoluteThickness[2], 
              RGBColor[
              0.00784313725490196, 0.5098039215686274, 0.9294117647058824]], 
             GeometricTransformation[
              Inset[
               Style["\[FilledCircle]", FontSize -> 9], {0., 
               0.}], CompressedData["
1:eJwN02k8FIgDxnH0V6u0laRDUiGSI9Gi9HnISEIhSspZNmfMahG1ucpV1hXN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              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.0012158542037080534`, 
             0.091189065278104}, {-0.021242884721774002`, 1.760924548321418}},
             "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.009166666666666668], 
               AbsoluteThickness[2], 
               RGBColor[
               0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]},
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-0.0012158542037080534`, 
            0.091189065278104}, {-0.021242884721774002`, 1.760924548321418}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              AbsoluteThickness[2], 
              RGBColor[
              0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[2], 
          RGBColor[
          0.00784313725490196, 0.5098039215686274, 0.9294117647058824]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledCircle]", FontSize -> 9], {0., 0.}], CompressedData["
1:eJwN02k8FIgDxnH0V6u0laRDUiGSI9Gi9HnISEIhSspZNmfMahG1ucpV1hXN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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-0.0012158542037080534`, 
         0.091189065278104}, {-0.021242884721774002`, 1.760924548321418}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.009166666666666668], 
           AbsoluteThickness[2], 
           RGBColor[
           0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->1,
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
  DisplayFunction->Identity,
  Epilog->{{
     RGBColor[0, 1, 0], 
     InsetBox[
      FormBox[
       StyleBox["\"\[FilledCircle]\"", 10, StripOnInput -> False], 
       TraditionalForm], {0.08062924023151441, 0}]}},
  Frame->True,
  FrameLabel->{
    FormBox[
     GraphicsBox[{
       Thickness[0.025075225677031097`], 
       StyleBox[{
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
          "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
          "]], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4g16eYsZ3xg68McG3DcqV3CA8ZWvPQpmmKPg
cAYE7hg63NGUXfN/s4LD8yztb9PPYvJvQ/nTJ/BXme1GyN+Wrkk02oowr2Sr
6O/T6wwd9ubXvJ05FcGfCQKdCg7paUAwDSovquCgr7VS+IKJoYP7mqPLGX5I
O9g3PTo+Y7WBQ6sCu+qZKWIOR3ft6GUL0IXzW3j9109h1Ybzj4PkN2jB+T4X
J8b8W4zgyy9/4aFXr+UQ8vbyxxkLxSD+t9FyUNi1YF/qOjEHHUX5LzlmWg4g
Z6UdQ/B3BFtF/FcXh/NjVCNkztWIO4hPvcKZ4QRTL+7Awtkln+wHtc9EAhKe
PboOr4uBHufWdPAHueewroNIj9crli+aDj4n2G1nX9V1kJkXp3naQMvhSeLC
aybv9eF8bjfVUiYvAzj/MUg+HpMPDrclCL4EyF2PtCDxZYvg//1W+mCOIYJf
+9uq4NwLfTh/Sntr1OUYfai7tKDienA+2N4N2nA+WL0Ngg8On21acPNg4QPj
/wHZL4jgg8PrnCYGH0znIfgw/0LiWwsRXhHi2y8mIPgQd2hj8P+DgSacD3b3
Htx8cHx1a0LFtR2kweZpOhiAwrlFw+FNW2630W4Jh/WqT5rn+Wo49EV0+zMK
iDuY2ewNmuaoAU9vuqDwmKYG54P9qaSGmn6fqmLwwfljpyicb2IMAqIOW8x/
HErhUoPzfUHpqRnB13jLu89gpgGcH63g+DH5DoLfH1yiMv2+gQMDCDiIQtLN
FwOIf6TFoPKGDvdd4x1nKSo4fN15q+vvU0NI+NkjygvhykklZ1MQfFh5AgAk
i8IM
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.4859, 
          14.014099999999997`}, {23.4859, 14.156299999999996`}, {23.3656, 
          14.240599999999999`}, {23.270299999999995`, 14.240599999999999`}, {
          23.210899999999995`, 14.240599999999999`}, {23.104699999999998`, 
          14.240599999999999`}, {23.007800000000003`, 13.978099999999998`}, {
          19.015600000000003`, 2.7609399999999997`}, {18.9438, 2.54688}, {
          18.9438, 2.4031300000000004`}, {19.062499999999996`, 
          2.3203099999999997`}, {19.157799999999998`, 2.3203099999999997`}, {
          19.229699999999998`, 2.3203099999999997`}, {19.337500000000002`, 
          2.3312500000000003`}, {19.420299999999997`, 2.5828100000000003`}, {
          23.414099999999998`, 13.799999999999997`}, {23.4859, 
          14.014099999999997`}}}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
          "], CompressedData["
1:eJxllHtIU1Ecx+cDRVGTZNOloNGG25VMnan3bl1//pFYVoZKjjLNbCmFL8o/
FMkwzHJGBuZjDbOMLBI0TMyoRYU9zDRZEpmhSVH5gJQhkprtnO2eg3ng/PG5
557f+f2+v8fmowXJOieRSORg3anW7Wjdn/zLsiK+AAS0/UwIvc6AwH5XP7jl
TjLQO1q9ohuifOSFOUT3hnLOceviAfa8dt1xbYSBB9GLz49NxRK+lHJa1vCU
cvkSVzh4IZbc1/r2DIsyKMdWTL5qTKRc7tx3OTx4PTu7VQdm51MOaM5Qvg2z
vxdLeRtz1+d9KmX8ngvYvssYqGpL64/wAOgB9LCScBeKg6Esrtk95WxRwIyn
KazJHSBK8yS5/quC2Js+1S1e0isgUmVdXTxYTHPdOfX+YEECyjVQNt+5/2Qp
Y/PDWwOdofmtDmMMfD8RstDgqSHxYf361Wv1PcARDp61OiCl/APdX2HXsaCP
wEL82D8fjrCmRHtn+17K6UFxc9nplAvb9Z9zvdXrGMfzRwkF/zH2310NdVWV
B82Plbb8uKqhoXZDadQ9JawsFE8Yi1io0eqTHLw3wQBae1hoQqvXF1rHTV5G
J4El4B4vL3bkYqAyyFU+UCcB+bdzze8YyoeQvx4xoJiX/TJcpIzttosJ47hV
YnJf4H3DV9L/qijjd3exUDq+OKpKFNv0GKP8ceN83JALR1iG7HEcuY/rXEcZ
n5dSxvaM63nmfJ4+wl9CWIgnDdXXGY7Eu4z1o4zz58lB6qx5rvGGxK4zC2XI
v2nKKfjcj/Azvaki0klqs3efhYmdmXGGIilYrGk09LA2/8xSuIXykULzh+tZ
p4YOJGQeZdwPWUpAY2S1SE36xyOpo06XwEPQoxaTzksCv5H9NB7S5dqAwTKx
rT4P80QPXN8llPH/Dfza/Bl4iG/vaxNpxTCC8nGbh4cpnHY1WAJ6a5tGKu39
maWA4YJM10EWwHhzS+9yjhJ8UZ8k2+ddIANba1sWw18Cqe9gZL+fsjAPz6I6
jqYszMt/UTMfDg==
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4uKtor9P/3NyOHXYaW2mnbrD48SF10zuI/jt
y8NPGd1xctig+qR53ls1h416eYsZrzg5mNrsDZqmqOZwXNNq0unjTg4Z+R9a
T15RdbicH89+7qCTg2iP1yuWLaoO+2tlLdJLEHyweSkI/hOQfesd4Xwe//VT
Ui2cHAy0VgpfWKLuUP/bquCch5ODGci+h+oO2Zw/F6QXOznMWaS880+6hkNF
xArTs81ODo8ixLdfXKDhAHLm2UNODrUgfR2aDjD/gc3J0ILzaz5tCMi+pQ3n
yyx/4aG3X9chuERl+v8ZTg4psXfcmH/oOYCE/0si+GD/zneE8z8DjZnl7+jQ
wgt0eKsunL8BFE4yOnA+OHxCtCH+LYfqt9B2EP7keD6tFcEHu38Wgi8+9Qpn
xi6o/hIEH2wOvw6c/+ft6wOWj3Ucdt7q+pvajuAbg0A1gg8OlxmODi9AHufW
c2BZPMmK8S5Q/lvpgzmFepDw4HOC88Huy0Xw9Scs+GE4Dxhe8+I0Txvowvmw
8ITxTcAWa0HSSwg0Pf3TcKgExddtR4e/IPME1SH8aEdI/DGowsMLnB6uqMD5
b8AOQ/DTwEDFIfHwZe3Uh05wPnp6BgAChU6g
          "]]}, {
         Thickness[0.025075225677031097`]}, StripOnInput -> False]}, {
      ImageSize -> {79.76147447073474, 32.737713574097135`}, 
       ImageSize -> {39.88073723536737, 16.368856787048568`}, 
       BaselinePosition -> Scaled[0.3237956353650342], 
       ImageSize -> {40., 17.}, 
       PlotRange -> {{0., 39.879999999999995`}, {0., 16.37}}, AspectRatio -> 
       Automatic}], TraditionalForm], 
    FormBox[
     GraphicsBox[{
       Thickness[0.04539264639128461], 
       StyleBox[{
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{0, 2, 0}, {0, 1,
            0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAQA2IQvUEvbzHjHjWH5S889P4nGjrA+CcPO63NzDN0OLFr
Ry/bBjUH6XlxmqcbDB1+vn19wHKxmgO3m2opU5ehw/SZQBAp61D326rg3AxL
B5HKSSVnWWQdltzfxzfnsKVDzf0ft4xfyzj0B5eoTD9v6RDy9vLHGY4Ivvon
lZezOqXh/Puu8Y6zCqXh+mNUI2TOyUjDzbcrcaw9HcMGt/9l7ePs8zpscPdF
gdT/YYW7H8aH+Q/G/w8C/oYOX/Z93JouxuZwBgR8YPLscD44PGzU4HyfE+y2
s7eqocoDwwtmHnp4AgAmGqE7
           "], {{9.94844, 18.121899999999993`}, {3.45156, 
           18.121899999999993`}, {6.6937500000000005`, 24.7141}, {9.94844, 
           18.121899999999993`}}}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIIaxWZDYzDRkM0D5DBSqGSg2stuo5RcAgnoCnQ==

          "], CompressedData["
1:eJx1lGtIFFEUx9cHSJpJL5QyKMhwRx1ndh67GwnHPoj4aMUytzDFfGT5IcuE
MKOHmKCRSb5KMUoqhciCpIISMkTD8oE9ZI0Us1qCIs1EMLM9987ewcALl+F3
78y55/zPf+6Wg0eTc7wMBoOHa6a6pqdrHsp1jb0mmL6flH/NR4YlXC7DL3ya
TXB6fntB/5wMtqHqtL8vRLiK47ACLWOdq5pKNW5T4BWOBJG+/1ih70sCtDpj
+UUPFSYzb7yTB3gI/e7fKVhVyD7wIcargYeg2jcr8naq0GGe68rmeJAl1yhU
IRDXuyJgZM109MBtVVuPgGN3K0fzfupM4tjNjP1t7TU5dguUYCHFkVDYsX6+
L91Knx8Fxn4xIUWevibGpP46rf47FsZxvT5RjWVmxvjIVc1wzru7Siw3wS6s
85PKmOQzonPa5uiprKcqVO0+sbX+us5nUKdWnam+OpPve7Tzu1Wq97B2/qym
30kJ4nG/1sr4Ytw3b/mBlfYjbXkuQB2TdHYeCZutT5QgNfDRkOGeleYXKtH3
zur6kP69tMDCbNF4k2iCS1hXlZXqnieyeFmYj1NgTOL18oxrLgcUq37h1Bc2
C2N3fW4m56xW4SvmtykCGnC9UqHxYnmqU6oCTmxkJU/34xVYhwfNRMJD9NUG
heqUIoDAta0d9FZoHlMC+KIPHDKNFySCHevv19guwrbJ0ubXFTKMbizJNOWI
EH1+oqfhlEz9eVMEB64rOv9+4qhYuCUxJj6rMAHgd40Ci5OA+bzlGU/iwePh
S/c7OFjEMaAziR8iMSa+ypCgPQQT5Wh/2iT63RhH/+MenYOb0419gxLt5xct
3uflmfyf0xL9nxwc/MF+eGj6tOpsQyGO60z6kc9RveYl2o89ej5Xysv2Dwcb
6XkpIiSi/72M1DehOhPfrhRhAvWB5ZncQ/t0JvVmGKk+AaKWr5H6KEoE845n
yXXPOYhEP8yIWn5h8B7vmwsiraM6nMVz+9fNxCc/BMbu+9Pd7//v139TvWaP

          "]]}, {
         Thickness[0.021697684975034045`]}, StripOnInput -> False], 
       StyleBox[{
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 
          12.185899999999998`}, {19.843000000000004`, 12.185899999999998`}}}, 
          CurveClosed -> {0}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
          "], CompressedData["
1:eJxl1H8slGEcAPDza+Yf5Ned3XHvcecOKaGSyfvF1LGFRYtS+RGyfmiLVjql
a9i6GqUVEmU2LIqWnzMq+f2j0NiszU0Ki+USk0vXPe/rnnfNd3v/+Nx73+f5
Ps/3eR9BfOrhRAMWi6WnfSK1j772MTS5zU8wdYW2VNlikZED6LxU/pIYkjrA
DcOuvF0TLti8yjnpjg7GHp7aKJCA4/h0BMvXAfRR/gUxdjPIp3s4jAvzzTL2
PHfC+SG9xvsfH2HMKz3pPODOuKTcseXPrGiLLa/eTxv6JMA2OxE+5fFIsDmf
E/b64vc3+wIZb6ymK0vqxXBtam3SUyGA13vX3p3uF8NRE5tcTw2BXbU6f2Uw
n3Fg/i2LpGMEHBq5F/O3UwwHa7oqWVICj2eF6pnhA4sKEcjZmUYp3YYgQ/MM
8KEajacUwK92VUPyZT4ofINbkwIcQPxTOF+cwsfrixFF8YZj7LEHUdzhYB9A
8xaysSUo33mrdfujs279VHlZjJsjfKI0yRxsKq+CcS5hLBpM424xtZ5YxlWb
puvnAjoWno4CyItShOmFc0EZdMq/eJsAilD8toKmkDrvkhY9SKLCCgrR77br
ZMTimKrQ3xKKKa+SCznnFR5ccwhpCOtJyFkhqfHbzLBFaH19pjCq7p4ojWac
jIb9psLWUPED5+v8VtEu9zIwx6bqi7YCbr1NmX7sEkn1tcIGm2h92p4YysZ+
YbHdNNmeg/OpfvYxpt/bYtPjbfVM6HzsRtkytm49Gej8uNri9dL7x8Gm+8cG
2Zx8/WHLCkn1V2kNPFSfchWbfr+B7R3v5mcEms3xrOE42hcZa7NPNnR9pB5E
on7c5OH+0eeZB5+d7Wo0YwQ29T30EkD1S837//txEUIdt9Gt/9wyeV3tc3FY
KoSy3oKKs04q8kzqUnZfpBDvx8KlBmu1gjH1/17GX+OejXt9EEL4TPDo7oIl
UtqRaec9KwSOnPfAfWyZ7O8MqE3xk8BddO7y+TAdxW4ayZJALerDMEHfB18k
9H2XLYDwSa4s7pULPt87XaotP75nrLsP0zsbg4qeMNbdl/8APT5r8A==
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4i3mPw6lnDJ06Ivo9mfcIO4wfQJ/lVk3gn9T
uibRqNXQQWHXgn2pfOIO+lorhS+UGDp82fdxa3qZqEO0guPH5BhDhxjVCJlz
d0QcCtZ0384IMHR405bbbTRbxMH7BLvt7K0GcP5tkHlTEXxdRfkvOWF6cP7z
LO1v020NHKJB5tVIOJw+7LQ2M84AYt83CYfF9/fxzdls4HCge1+TCbOUw/5a
WYv0KwYO7QrsqmdKpBzEp17hzAgydBCpnFRy1kXGAeY/MJ9FDs6/oym75n+x
Apz/YdF6hbMRSg7FW0V/n/5n4PDANd5x1kRlB+l5cZqnGRD87Q5Nj45L6MH5
CbF33Jhv6DiEc4q1G8srwfl782veztyqAOdHgMNH3kEH5N8yXYj7F8s7PE1c
eM1kPYIPDl8WPTj/x9vXByyb9RzWCunwpfMpwPlg965A8M+eAYIaRYcGlqP9
htt14fzUNCBoQ/CntLdGXf6jC3HfUiWHtapPmufx6jtU3/9xy5hb2SEj/0Pr
ySsI/ucNAdmzlhvA+RpvefcZcBo6OE9oFko7pQjnw8ITxp8xEwRkoenFwKEf
lJ4MpB1qf1sVnOPQh8RnmDiUr+vQCoo/E2F4eL0GpYfbQnB+Jcj+0wj+fzAQ
dOgPLlGZ3m8I56OnZwBAl0Wi
          "]]}, {
         JoinForm[{"Miter", 10.}], 
         Thickness[0.021697684975034045`]}, StripOnInput -> False]}, {
      ImageSize -> {44.068602739726025`, 53.267227895392274`}, 
       ImageSize -> {22.034301369863012`, 26.633613947696137`}, 
       BaselinePosition -> Scaled[0.3453125648764902], 
       ImageSize -> {23., 27.}, 
       PlotRange -> {{0., 22.03}, {0., 26.630000000000003`}}, AspectRatio -> 
       Automatic}], TraditionalForm], 
    FormBox[
     GraphicsBox[{
       Thickness[0.5025125628140703]}, {
      ImageSize -> {2.5902864259028644`, 21.240322789539228`}, 
       ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
       BaselinePosition -> Scaled[0.32439307852814453`], 
       ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
       AspectRatio -> Automatic}], TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->500,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.0012158542037080534`, 
   0.091189065278104}, {-0.021242884721774002`, 1.760924548321418}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Prolog->{
    GrayLevel[0], 
    Thickness[Large], 
    LineBox[{{0, 0}, {20, 0}}]},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.974267056094534*^9, 3.974267069613349*^9}, 
   3.9742671749673223`*^9, 3.9742672600988903`*^9, 3.974267386468923*^9, {
   3.9742674927500896`*^9, 3.9742674998750067`*^9}, {3.974267679460531*^9, 
   3.974267686618664*^9}, {3.9742681630026903`*^9, 3.974268218408197*^9}, 
   3.974268265760957*^9, 3.974268985335895*^9, 3.9742691732574263`*^9, 
   3.974437101647459*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"df3fc31d-06b8-4c3d-a191-f5072f06d4fa"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.00784313725490196, 0.5098039215686274, 0.9294117647058824],
         PointSize[0.0055000000000000005`], AbsoluteThickness[2], 
        StyleBox[GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->7], {0., 0.}], CompressedData["
1:eJwVl3c81d8fx2WFCqFUCklJFIkW+SCjUCihEjIiJCqKKCuz7Mi+xr1XJbus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          "]],
         FontFamily->"Latin Modern Roman",
         FontSize->18]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.0055000000000000005`], 
              AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
              FontSize -> 18, 
              RGBColor[
              0.00784313725490196, 0.5098039215686274, 0.9294117647058824]], 
             GeometricTransformation[
              Inset[
               Style["\[FilledCircle]", FontSize -> 7], {0., 
               0.}], CompressedData["
1:eJwVl3c81d8fx2WFCqFUCklJFIkW+SCjUCihEjIiJCqKKCuz7Mi+xr1XJbus
8iIyItnbvfhKJCWjoeH3+f31eTwfr/d5j3Pe53PO2Wp99ZQdGwsLiy4rC8sK
8kt+WOzX8q/784sJ9fd2t8bqBCCx7Z2qBcknnJ+kbsoQQm3Z88aSn0xsLPqp
pvdiPZbOdCSvIHnrDuaujt8bIN2i5aPxg4l7VTW6q4+K4EBH/QGP70y4mKzX
MH62BYrLzuvSF5kQMe6/zyIlDkk71rbKBSZ6hqe3DYZtxffqB2It80yEqCgy
U/5KoN34rXnbHBOp0orzV+9LYof6r0P135i47OSmHyq9AwPa8QJ5s0zMsM99
lRuUgu+vpRWhX//v73K3CU0a49URYme+MOGoVpDMGiCDc5PDiQIzTChotrp4
eO0GN3eSUs00E4EdbWX/IuQgedfhoNUnJnINbB7y9srj47LJzdlJJkq/tpSV
/9gLGzPPS1c/MnFjaJLHUHwfequEfjE/MOG54Xmqy1lFrDzu0a06zkTXjFG0
W5oSVBy/D4ePMdESFvOad2o/OBc4xd+OMCGxDoer9A7CsS+7eoHBRE3Ft3qv
0kMw4W6s5x1mos31v7vblJQh9Hzy5vpBJt6rl7yNqlKBom/WOp5+sh7Op1ti
TqnCu+40baaHCbEzqoP9PwiMG9WqV3YxkcR6RFuoRw37t7p6enQw0V9p3Huv
VB0ZAhF5om1M6DStf6WdoQHihbZm0Tsm7lrYqkrEHEXjr4wQ+WYmEp81Ln8I
18QpikhbYiMTjaGs3o/DtJAfmzv05Q0TY2MCMo1x2nj5fW+ZXC0THaaxr6uo
Orh6aUu0WTUTwR2sOyhVx/DjIu2M8ysmtBzWfK0fPY7wr84RjhVMtFfdmzfi
0cOFUjlNo1ImsPdVs4qqPsoPhsxtLWHiWojj3NTtE3hoeMp0oICJzmCJXb41
J6En3XX19jMmps07Gho5DeE//9mB/QkTocGDptFFhoj7vhjtQWMiYs569paN
ES4vryx9n8nE+pRn0s83nIKVjs4mvnQmzKZfJ2zuOAUuw5Vy+5PJ+Xef5YmJ
PI3bXZqFWglMPLgj9++ssTHePmeyHIol53u6I6xA5AzWWQsFCkYywT17Ui1m
8gyoMr6rusKY4Lnvt5Oz0gRXZmR/egYxkS1PU6dGm0KTwixg92fCZrSiquuK
GVjdVpzy8GGiMI9PsszwLDbPWFU03WKiPtrB7I/SObw5pHqU7QYTZ2eEND23
nkfFKhYu8atMcNqsMbcQMMfTv2YXtzoy8UVM3Chu5QVc6crfxWnHRLPRHGsH
mwWyj9mPt1oysfOEwJVj7JaIoP/huH2OiSWp2aokDitQFNSec59hYhdH1Sta
uBX+feuleRqQ6+MhtUVN6CLSXlUpNB9ngp3tjNOJ9ItwiuVVYtEk+2NYUvn+
bmt8F+NOE1Yl909LL3tQlTXMhINY1x4k95v0JxHKKRtwJc16f9rLRNTkdrHf
kzbQ3cdbkC3DxKvQBsFAf1vsd7XcqL6dCe3m2Om7YnbYdsvy7itRJv4pTFsL
ww6iUc7hmzaQ+Zh90dx88RLGtt2xNF3LhKGBwHQQpz3sZtvcbvAwYUpT+d6V
Z499TdR+VzYmGGtehduecwD/Pk8n/T8M8KTra/BzXUbmxTg65yIDqVXWI+fK
L4PtbKdY5gwDu3dy0VOuOOLx21z3zRMMaA6Pf9fZ7oTm72Ny1xgMaGtKG5cw
nOAx0zuS08PAABvbREiKM2Rnk7pftjJw782fnbHmV7B821Y/v56B25t0ae1i
LihduLHPt4oBilSK+vCEC372fDqw5wUDMkcEhIULr2Jtzmh3+TMGvq39Y/lV
1RWHEytjxKkMXIjIuqJCc8WuKckT9ikMrKu36FnN7wYNyS1HQmPJeo7NR3Dc
doN6XNqqkDAGgk0/6z7/6IYLF8NVbf0Y2CK/Oorb5Brs1fz3bLnFALc29WfL
m2vwDfK7XuDCgFGcyDaOA9dhWxbTI27HwPVmvcscT65jLIWz2+U8A3XdPlNP
RG9A97FR5EMjBh5986/pi7uBpK9r/kvUYeDnrSNS8qvdYW4jluZ1hAGpDwpa
+ffcsf6cvbjiPgbO2j5gsWXxQObGWXrTTgbsBdnGPnh7IKQ/YouyKDmex0dc
4rcH5M95uAYLkvXF94hneN3EE4PwpVwusn51c83C3zfhdnuqKe/vMJg00dsF
d24h8WZmQtjcMGI725zWs3ki91u7m/rHYfg9vm4vF+qJglV5dp2DwxhMK5b8
y++FQ/N7HI+0DWO3j2H0cKIXKpqn7f3rhvFga7N8vuRtXHmTPJdRNgyrqeTS
qYLbaKuPcEvOHUZTGa9Orao3FKPVda9ShnGPP73KttUbcdbUxC1xw3j5mUPS
2NIHIwE3w7KDh2F8/eTen998EBtRq8dxexisZQvsqkF30FzNLCdchkFZa7Qq
X+QuRkZ195y+OIz7YRrJfMV3Uagv8ELdeBirrp1yWdzui4WjVEUunWH0VF7X
Ub3uC0ehXeX0Q8P4zjTin6v2hcveM9KSssPwufv6vwE+P4xrGrm7iw5jj6fH
YRVLP/ymd7Zn8g/jwKTq3tv5fhC4pCb+mHUYFovWctdZ/LEgG3YqZGEIqiWK
lutP+WOveu07YmIIs6YbYlKz/SEvnfK2o3cI74UGfvT+8IfdFDiPNA3hSdDR
8316AahZqAj1rxgCtdb7ij8lAEnOL13Snw6hWMFpkLkYAM9Hm14npAyhTCJa
Vkg/EA52LP2XHgxhfNL03fvMQHx/mPSG784QNBp2RpktBYJC842JcRlCqhb3
0cJT93A+SnD4q8UQNHfkjdU9vYf64g5OSYMhLK9VuXKWIwjHfimo7iOGoOR5
716JZRC+jez9LiI3hO97Nc1bKoKQta0+kyFK2vdciPReHwzVR0PLN3mH4P5W
R5VxLRiDcSPLM38HoXIj7duP98HwHhpIVpkZxCyhpZWzOwRG9HWOtkODeBzn
ps93PwT74l9x2jcPwuUk5+qd0yEIP+3y9GjFIPZ+bn7YoxuKpO1dD3/kDKI+
TVN0zdNQRCzPtgQnDCJAwZi7d1UYRjs6CufuDULZRXKN/5UwfD56LX7/DTKe
bvyDpPdhUBUr9j1jPQh6Q+qz4wrhmLjunXvScBDmrqfZ0h6Gw+TxuvitqoMY
2WT748GvcIQ9pqe3yQxiMHVUm8fiPoKecNHObhxEV2TqLdHa+7hvdeP8S85B
BKYeWEXf+QCfHU7y/JkfgMDuv2GNEQ+wsuj+5LrRAUh5mepELT6A2+WSp6ta
ByA8da2p2zwCLh37tg5WDEBUNlXkWl0E7lz7qhNMH4CevadUq2wkjMNFTq6N
G0B/hfOF8IeRsNLb33nddwDeYgJcnf8ioZWFpRLnATQsVWjpK0YhXyA4q81s
ALvtzu+xuBwFQq/SqElzABrlVVav0qKwebVXXpr8AOL1t0vpdkUhvkW34OTm
AXAY67By8UST94JxKcbKAVhKbn67Ri0acy/Ev+vO9yOSrV78hEc0em6NzcUy
+iG+Z8K6IpfUO6tmy5r6cU5H7K7af9EIKXdZqirpRxcz6KvEphikHIr+TUnv
R4DXYXMJoxikSduftQrrx+qjF94Yh8SQ9TpeZnHvx78bm7RLEIM1V+hl3pbk
+L9ffu7+EQOPur+b+o73g7Jxxb2hPbHQkxUSFlTsx7KoUUzNpVhk3/hiuFu0
H8aGl2sa0mJhGLH57g4u0p+i05eZnlgMugQXsMz14fWKjiodvjhIuq9/Wj7Y
hwM33vnm6sTBwKjy3ak3fbgt4TKq5hsHtgcsii15ffA7/a/4S1kcZm55a0s9
6sO6A9unqr/FgVp56Y+1Xx92f33u/2LXQygv/nxzx7EPowomn1/bPMSLo2tG
fU73Qf/3CduplIc4v8zx+IJKHza/+o9XouchtK+dfS+2vQ+YvtPvyRePA0/q
m1+v6UPirTPR3cficYcivnT8ey8aWRy9df3jUXwn1LGY0YuljicsXZXxUFFU
WrmioRff7fbxhSzGo2/HrTr5/F48/XBDdodcAlJuh//VTOjF8acD/VMOCbhF
ezeufLcX8T4H81IyE7CU3ze1wb4XrRwxigFDCUjdbBPTf7IX4meWX5xY/wil
7Eqhvvt78Tlr5M12w0cI2qYrtkq0FwzLhj+rwx5BwlJA5DZHLwLTz1Uwax/h
qLbCo/bPPUj/LPa55u8jNF3YJ8fX1YOeC0F5Lw8kYhfDea1CZQ+cAgxn0t0S
YfbJtkY5sweiQVmF7k8TccXZe1Q2tAcOkd4euh8Swbj4L4LDtQchPD1968SS
EMmdwlpv0oO1F44qjJolgeZ24drVIz3QqLZ7+zgmCe05yl7L23qw0qU/w6wl
CTlz9xI9eXrw2PV92ieOZHS0fto1NNsNw7XvXCKIZNzYtzpyZ283ykaNhwU9
k/H3r0631atuyH9VuulblAwf/4Rk36xuXDHekflhOhlWpnZu4aHd0N95UnDD
9hToNO5r87vajQF+xT+WFikQsF+paHOmG59qiRLbhBQ4G071yil3I5WeeM2q
LQVjd8KTJ8W7kbnpRMJe7lRoHjlzOYKzG6ab7VTYNFLx9YLMka2fuyB3PbYh
1YvUaxqj09u78GX/tu28xakoWOOVvbq0C9zS1h99p1Mhr3ql0T6lC7RJy67i
bWnIqC3jzvcj7ePU6VXn08CbuKXww6UuLNzPlYqLTUOHeO691fpdSKMKP9Jt
JvUUvq9ie7vw8Njl1j7WdDA+pPzevr4Lv/ouLGkcTsf4sX1hm353ooBfaMbb
LR22wvi0zOyEQ+B7V/ecdIj69xzuretEtJmgngUzHV0tz8ZTH3fiic/Wvf94
KFilFvDjTEQnlLmcXu7aQcH4jMczluud2OL/TOWkOgU/H7AppZp24nr6liot
cwqmWHw2yqp0Iq+2qH/HTQqmGxSv5Yl3QupQefTnaApEnfbXbOPohK5fuVZE
LgW8S0U5EVMdsEgX+ibcQEFZ3TrpmXcdGI9ZvB8wSgHlrVQ7UdQBj6S1F1t/
U2Dr7LI1OL4DixxPf8yty4B5Ec2n1qsDvRc6kxfkMuCT//3zokUHCjMN1HuO
ZyBrUjBhy9EOmNVUPYuyycBP1njxI1IdiCwI5N7rkwHrvq1xp1d1YCzkVyst
PgMvt3c3Wn5th3iT6dhCfgZijrCV2na2w+/TnkyxpgyEFml8tiptxy9uxxiZ
sQy09m1TNE0m9ZimDPbfGWBfJSumdbcdrTvz/Z8LZuK+0fsiGZt2PDDM0jsq
m4lHB/19V+u0w0fmm9ETzUzsV/yYObGrHS/yu9hHzTNRZG/wr5K3HTpt0ld/
3cjErV6ZE/fn2nDAJ/vSwP1MDK0RYjftaYOtZca2+OxMLHV9GxepaIOTc9jR
LS8zoUZV0h9ObcNRY50TXp2ZGBhm/5vs1waW3pHhgk+ZOHekus3Erg33BM5N
VK3Ign8Nm9aa421Y4buYE7khC5z/nua+lm3DZOn5VfJyWchLrbT04G/DzVc8
ySXk4ZQ3WWl2fPI9lKzs9GbPZ2HPmKtHTv57OMcofOS+RupfUjTZbr5H8uRh
udngLGgv5GlbqL7HC70XXY9Ts2CibZNUxvEeFdk/FBSKs9BzvlGT710r/lwM
qHNvzIK1o8Ehh7hWsITFXXw0nIWWDUZ7Gs634uEOpYP357JgxXnCTHxbK/bn
CiUqr8yGhJd3151P7zB+VaPqlUg2Xkw0rRotfIcrj/7+XC2fjb6rawp0PN/h
sa8IU1wzG3eEzwQWqb1Dnchryb+m2ch1KHHZzvUO+adlVPKcshEToU1Net8C
1n3jKTvukv66hI5tTGhBT/P5gUsx2dgfGUyhWLTgC0fcO2dqNrIZq7pkd7Qg
skmXUCnLhjinzY43M80w0ZKv63ybjU3H3H7bPG8GLWX93j3D2WiNp7/h92mG
nIjRwPmv2Qh0nHn3RpPU+cwGT66gYiR2y+XQ1c24r/HpGrsgFWP73F+adr3F
5axdBQGSVBQERnMqpryF8eJpByhREa/7pHOj7Vt0SMTva9Om4m3Q5mEB2bco
/fPrQ6IpFbfWhzoJLzRh79zzhV0OVJR88sqQe9kE3qHzK8JuUfHPUbbBOLAJ
JubzRHYIFRa+A8Vh+k34Nyl1OvgRFTs89oS0CzXB6JZ0o0IOFWanb+nsHm6E
YuQ2/4RSKrLdVVxTqY0Q8pdOrK+n4qCx0pSoSyPijW53VndTIf5yrLZofyNs
vzRuuDlOhf9/EtLnlxtg8y1fcnaOirldb5KEGxvw0JkyKrWChp5+U+q3qAa0
FDxbfZCPhv3nMtwHzzbAbYsC7+/NNCwUqogOSTSAmuAdE7iLhlYz66aF6Xpo
ujwOe3uABu++Jm6p5/VQ7M6Ib9ekQdZpKvranXqwChfuoRvRELVUXt6pU499
dovSyhYk12yZO7W2HrMPDO9FONLgz7/g/XngDeYsNgg89aCBq7BzPDX7DV5E
P7C9509D2YPlbCeXN+DxZJSKRNAQn+3ocubgG/z5L1rNN5GGkXXWfeasb2Dz
NzUhPZtkI03Luy11MNr4+q1PPg2fY+dV6+Lr8FTF3VKqgqxXZqFC/GId8vU6
20LqaAjSmU9Kl6mDi9IFz8pWGsy9dskpf6/FJgqbaUYfWd86u8Kf1bXgP/TL
+9QYDYoFNXnd4bWQG1KQqpumIW5gVLTdpBaSTGb74gINxtrasnNba9F5e43E
l780tJ17lSY/8xrBeTW+aZx0zL4PIWLKXoORRN0gykdHyGrGuvWBr3G0bTOb
sTAdLa5dg1UGr8H7dkXcGTE6/jhtjwsReY2/xre/CErRwbKVkeLxsQZVjcc3
peyh42C5rEZocQ1qZwNuDCrRIV+ykqi5W4Mr5WqdX1Xo4G1zyt6kX4P/eo5K
lh+lI6UsdyB1Qw3+FZ57fVKXju8FgRe0P1Rj8WCPc5YhHTkbW8wEi6qRrELM
VJjQsVo0xpfjbjWIWQmdCHMyHx/rrRL61RiTvmOy15oOX7WJBpuN1eB9HbQ6
zp6OvtD/PNPfAToqLDGvnOmghBi41jgAd+b1pJ64kflbVfkrswOz34MtLDzo
eJm+4TQbpQrTp3uCWrzosJqLLxFXqUJgmstnnrtkfS9Pdkb0vYK/tZ0NWwBp
X9UdYOT+Cj7RzZ/eBpHxdlsv2Au8gi/NgcMkjA7nM3ctu/Jf4uTUpBL9ARm/
qC8y8sRLZEzzZLyIoqOxPmk2f7oSHCXVJnGxdDzKPUgTC6vE+p41u5Ti6RAX
5lCa3FmJBO62pOxHdPzcbHWLrbEC5bviR9uS6Pi8MmF1gH0F9lc357SnkONX
37touLICD9IPXwhMo+P+Cs/Ru/RyWFMrd66kkP5GvBxWHytHZZTiF5MMcn12
HgucmSxDoenJTZ6ZZL5a2+flwsqgPXH6yJkscjxVL7NZpgwPSt9l/yPZd76n
o+ZdKX5gieVKNsmeISeFXUshKv/TNpvkz82mOU0CpRBpUNL+P8v3jq0fev4C
tHTp8psk50qyrNQ7+wJJE8cKNpFccDR1x7a/z7GL/AH5kv7/aGydNsh4DnOb
+rtPyXy8dxONw1rP4d97WzubzDcw9vzw+08lSBZ2FXQk69ns1FkrGVUCXVHe
zezpZL96pVt2K5VgsI3LwCaVXJ++5f6pwWLYsy//Ck0m1+d3vOlF/2J0PPjl
GZBI6qxvpw5JF8MYazhPJpD53uEbvtFWhIamzH0jcXSMJLKwCN0qwt/B+iWN
GHI+En0ZwuJFkP4cKXEjkg7ZflZNn8ZCjKedmXC/T4c5r6zMcbdC8D656XQ0
lMzv3utir02F4FSeVp+8R/b77X+XuesK0FHun2DoT4dKaMsHdpcCmO5z/Pbw
Djn/fPFWVhsKcCDCkjuJ7L8cWcty3aB8fD7RYXmb7M8NpxJ1M4byEGU2flb+
Gh3Vhr9uv9mXh/X7vzpWXyHXV0fY93n4MyQ0XVmz7jIdamdKvCzGcyHm/NxP
wZbsj3Wh+dNHcnEuUp9dyZLs/6FWDeLRUxiV8cqvOkfWe1yU32b+CX4ulnY9
NSb7fZ9un5HBE6glma6UNqDDzI5jm2DuY9gs2ptcO07yq65cKvdjNPdsOBZP
7uc2pc9Bf+1zoOS1dSLoCB380kb6Mg10+M+9LD1zgI7JqXQ1OfK/0T7kovVb
no6dnckTP4NpoF2jBrvtIusjZCrSp6iwHfna2byNzMdMRJJPnwqPAQmFz5vJ
evjaXx3Lz8Z6jlie7+vI/UTX1bcRzEZmjVNKAy9Zzz4TKeMbWcDCzdccXOT8
NNR1/ejPBFu/e3E6C2nfF9vkopaJ0IM/FGd/0uB6qNC7nJ6Bb9cdfc9/o6HP
UWPTd74M0EVMG0OmaKjOfiOTfYuCtQdsbx8fJTnBl6+kLh2pBxP6BftpYNmh
1bYyKQ3zbqHKDW2kv4neVWWuqUji9F4+30iDYbyNu/7xFHje6/dmgIbZ6a5P
+tuSkT45xLq2lAZfRozBn3+JGBo7HKmYR/rb1No0PPgIK5VdT62lkvzp5WpG
RQLKM8cfjiWT9oGdCnop8VDtKrzAFkuDfFK0aIPPQzD0/ogQoaT9vz3bGRfj
EF/ST2u9S4MaZeP8rHYsggU2H+AmzzNKQ1vi8T0xUJMWvm3iTOY7dvc4l3A0
zo5VW9tb02DVlE91XBGFuuwjhZfMyHjjd7YWDDyAb9avHdtOkv7lvlQ+fxGO
wys/UEXI87Xa9PW99LhQrLq+jS/jEHnejUZ2dHkEw/jA6EoNOVJnOSXAOH8P
LnsVP+ZKkv5fHn9x+GgAHN9WFpVsJP1XrfR6KOeHfIuCXQLkeV/taCjDUL4D
4dohOwF2kq3as+hiXtjjp9g8/5OK6jphHU4eDxjMGJztnKHCt/3UaP8vN+SO
ofr+GMmRx2JWfHRCzFo9l/O9VLCkxPIaj9qA4Vs3X9lM8rke4Z3vTUHILVlI
VZNs5qSo8IuApNuPmKgSkvlpoacmVAmloKf3f5P3HZbJbsvNdqbE+Qk+5/EU
kr/M0L2v2RA3BrXKRaJJ/ucRf1rGiTCue1UhcI/k0fktrk5uhO2BMcEf5P2K
xbRUd/SwO9FMNRuCM8m9qm032T0JJ64rpiZWJEf+fPPhjTfxJ9Y5RsiYzP/4
lFKPui/RHrD70i0dkhe2/+ew2Z8oyB0p4VUmmdV9WXchgLhVkU7z30Ny3cC5
sqZ7xFzN3JqEraQ/mSl1JAUTu6vnrGeEqFDb+Yz7rUMosTrcecMmLlLfFtYS
ohhOeLJd0ZH7nY1qzsxrvH/uE+uFzbv0v2ST9265NlpNBHG6NsREcTQbahYJ
mw5qRBF/tyD0fSdpn1Mh/GprNOE/fMkvoJ7kQ57jlcvRxFiSqsnlctK+8NVT
7qEY4vLNKkuBXNLfFvZE1RexRGzqKfWJNNI+s1UrLSqO0Fe0iROIJnXrrV84
HB4S2+9su/AigNTt2dTCVeOJCrN73QvupL+VBT25ggnEM6EtExoO2RgR7Dqb
OZFADJekOKacy4ZvT6WoQNUjwqZx4E+CPjl+rWM1e2Qicfryg5o+1WxQjszU
FpsnES2Bwor/yPdAdSIH/wbZZGLazz1CVYK8r9+J4ktYTCYCD/uxhqwj4xmk
N3BWpxBb1c7L7yLfF5RA/qWF0FTiipQiv8avLFAGD+zVMUwjXmhL2Ld9yoLv
Uaa1mHA6wX587/zvoSyo6Qxk7h5KJ9LeJT9iayU5s85pqwGFkFkKVjhQTY7n
yqfdLaAQTbqrhN4XZmHk+YdpC/4M4tDl5vN3s7JQXbCXh3I1gxjxTAueicuC
K7vAyOHWDOJX5THlTeR7qu3w1QcqsplEt4OIGvUW6Z9bwV8/LJMQXnoS0OxA
5tPWMls6kUnsnCk7fOxcFlgERuen1bOIUsW3w1f1yfiNrJTs1CxC5KopRFRJ
3ZP6IPhHFiH0Z9XyO/K9Jx6qs7hslE3c1lJ5Wy2ehajnr2Yan2QT301beQ8L
kPqGes0FViqRkR8x7M5G5l9RPnLHnEpUOCXXqs1nwneAevNoIZVo7ZOLOjeR
CasM44hHXDTCKWpxc0hPJlha5BJ4LGnEk6ml0rD6TLSx31hHL6YRSy8khfTK
SD2AS0GZi04EMro48nMyMdJQ9bj6PJ34u/41b2NSJgqyMy/35tGJg2Y1lXHh
ZLzi/a2TLDkEe1bDDXtvMt6/pn91RjnEI70xrQwXkvksY85m5RBnzzP+MC0y
MUvZ+zV2PoeQYnD9vGyQCfFm9RUGmo+Ju2xsloLkuUBR1edoinlMMBznaw/u
JbmSWyZv9DERqH+smVsiE1GLanVP9jwheCR3b/xIvu/FP94ddfMi+diVa8kc
ZP7HavksG58QX4RW16osZpDxTOV6BZ8SaVWW4ecmMmDod0Uhx/wpMV0bwtTv
zwBlW/i3PvpT4teOw75NjRkYOUo5J7XwlIj2wt+eUlJPVWe9r5xLsBqc9HN7
koGo6lD638BcQsdxai9LEmn/xST2ZksuMXaJ58iN8AywOEhcHRZ4RlRpfVDj
8s4g3wnySiOWzwj+O3pXS5zI+K0u0neynxGVzhv5sswzoPai9VPnxDPi+h/T
b7sNSU4fiojak0cslvzxm1MlOUDmN/VKHmFgZyU4qEDmU7LxnlRBHmFcK9h0
QiIDVgkXoisX84gXdbzWIYIZqA7nEeU/kE/00ZS6xTgyIO4ewuHnmU88nVMU
3/edAsOUDs/vr/KJkYTic8QHClh+jZ+WX8wnBG+2lxoMUBDVtebA8pYCYpXz
xK9LdRSMDBretD5UQCSKeVz4UE7BBqWJEvHzBUT654txAdmkvn+HQLVHAZGj
UyIXlEhBH098zfb4AuJh/wcu4yAKGquMfVyfFxDXgsxMx2+Q/rlZZpZaC4jV
e4YlqJcoqHZLUSmdLiA+SzjJHjhLgRXPff0lzkJi3+bPjrVapP0XATefbYXE
20tfuqL2U3DMksNL42Ahoelb60rdQ+rOU9+SzxUSo/61sn/WUiB+ZG+Q/bVC
Qv+MN58WNwWzERorrkcVEmVqmT9WfE0H10dueYPHhcTFrNp/RU0kf7dzKKot
JFxeduoeLEnH7B5ngVhGIWHBW2BSGpUOQ41MTZ6lQkJ7UwjzsRNpX2Ud/3Bd
EZGw7HcSRukY2cxcbbC3iOCT0bF6oJSOW7uorkl6RcQjS1ZldvF0yAuvsSiy
LyI2vg89lcaTDkr48QcxoUVEweSEs8dQGvr053u40ouIA4qXH8Y3pGFSNKwm
tqaIsAhPifqSnYYCSz2xtKEiorohMX4+mrRfxYxftVRECOYxN8tdS4OhwZS5
z7piwtaseLf1sTQ4mHedk5cuJjSOfgpV1knDzqdpOtvViwnZ23rc7UppeCRo
fXX0YjGhECtzgp81Dfy1Pic7PYuJfXGjJxc/pCLqUWn9yqhiwr24f79Vdypc
N3ZP6zwpJvzczIS+1qYiZHqjeWhNMbE53c4zNCUVlHaWxuC+YoL/ZqRyh18q
+Hv1NjTNFxP07SZDAWdInTezLpWthNAPjXpK1U6FoQiRYyxSQrzJ1f9PbWcq
CkpCLnTuKyF2FS8rSHOS423ZLyfolhAlDm801D+moPqOzY0zZ0uIl0Nl2tuH
UxCS9sHnkksJYSYbO63cnAI1JcOczLASolBrt/aRqBRETQnVbU0pIfw4Lp10
D0nBiOrlQ08KSwj1K4c+bj+XApaVht4LDSWE6bWN9BDlFJS1PJExGSsh1t5V
d1YTScFB34fbeb+UEF1beFoSeEj/Yl2C/y2VEGe0VyppLyXDSvX4+2SB54R6
U95V6+ZkOHB4Lyvvek54vii8eCMnGZOmu5l/NJ8T3FJ2G6acSfsav6lVhs8J
V+lRxf/MkjH7T7UpmeQnhgOp0ReT8T8xo757
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.4996328550044126, 
              0.08326123870119395}, {-0.04617799503839158, 0}}, 
            "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {360, 360}, "Axes" -> {False, False}, 
            "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
              Directive[
               PointSize[0.0055000000000000005`], 
               AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
               FontSize -> 18, 
               RGBColor[
               0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]},
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-0.4996328550044126, 
             0.08326123870119395}, {-0.04617799503839158, 0}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360}, "Axes" -> {False, False}, 
           "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
             Directive[
              PointSize[0.0055000000000000005`], 
              AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
              FontSize -> 18, 
              RGBColor[
              0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.0055000000000000005`], 
          AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", FontSize -> 
          18, 
          RGBColor[
          0.00784313725490196, 0.5098039215686274, 0.9294117647058824]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledCircle]", FontSize -> 7], {0., 0.}], CompressedData["
1:eJwVl3c81d8fx2WFCqFUCklJFIkW+SCjUCihEjIiJCqKKCuz7Mi+xr1XJbus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          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-0.4996328550044126, 
          0.08326123870119395}, {-0.04617799503839158, 0}}, 
        "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360}, "Axes" -> {False, False}, 
        "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", FontSize -> 
           18, 
           RGBColor[
           0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       GraphicsBox[{
         Thickness[0.03580379520229144], 
         StyleBox[{
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4uC3lz/OWCjh8DxL+9t0WV2HICj/KZQPkxef
eoUzw0nXQbhyUsnZFAmHF8VbRX936zr8BwN+h08bArJnuZvA5WfMBIKTlnD9
4eLbLzK8Q/Dz13TfzmCwwslf/sJD77+ilYMxGEDdZ2vlcAYE1ojD+Qq7FuxL
5UPw1wrp8KXfE4Prh6gXg5tfsrxkw79+HocSoPNP15k4fNn3cWu6GI8Dl5tq
KVMUgg/zDy7+RzT+LemaRCNTE7j5MvPiNE8LmDgwgMACMYet5j8OpWjpwt33
JAIYIA90IOHNKO7gc3FizL/FOnD/wfgw/8P4sPCpATnoFoIPiz8A03LbEQ==

            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4v8gwG/g4ND06PgMbnMHGF/1SfO8s6ssHGSW
v/DQm6/nsL9W1iJ9i6WDO4jxXBvOz8j/0HoyRBPOv3A17I2+tTpcf8Nvq4Jz
GuoOBlorhS8ssXBg4eyST9ZTddhi/uNQyipzh19vXx+wbFZxkJkXp3l6gRmc
/2VDQPas6Qi+1wl229mtZg4SU69wZixSgdBNZg6PIsS3XzyA4M9ZpLzzj7oq
mryqAwMIbMDkzwSBSDWI/Q/MHF4VbxX9na3mYGIMBJ/NHKa0t0ZdnqPmULim
+3aGgbnDk8SF10z01R1KgMpOnzN38AG5a6u6w+L7+/jmGFs4bNDLW8xoo+EA
0m7cbOGQBgLPNCD+fwLlp2k6RCs4fkzmgYWfFpyfCpJu04Hzt4MiRgIa/ioW
cD6f//opqR1mcD7YvcomDjqK8l9ytmk5/P1W+mDORkOHTJD5Jmpw/lohHb70
e0pwvvK1R8EMfxQcGlmO9huyG8P5YP/tM4HzD7UtDz+1ydRh5beXFWcWKDqc
Ouy0NvOeuYMRyN5gNQcuN9VSJitLaPyoOYiD6CBLB12Qe8TUHQpA4deA4IPN
n4fgw9IPOPxfq8H5YPMvI/jgdMOF4Nfc/3HL+LWswzJgMv1/0RzOdwSlZ2sT
OD8SGO0MdUYOD1zjHWddVIDEO6chPD3B+LD0DOPD8sNhkP+TjB3Q8wsA48dp
bQ==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYpl5cZqnDUwcNujlLWZ8Y+Dw91vpgzkfjeF8
h6ZHx2e8NnZYfH8f35zDBg7TJ/BXmd02dniepf1teqyBw8G25eGnDhk7NLIc
7Tc0N3C4IfTJ8fw2Y4frIFrNwGEjyBwZBN8RZN5vIzgfbN9EQzjf/+LEmH+L
jRweJy68ZiJv6GCgtVL4whEjiH22hg7cbqqlTFLGDtIgdzcYOqg+aZ531srY
wbYyYoXpXEOH2t9WBed2GDt0e71iMRE0coD5D8xvRPDB5gD1wfgxCo4fk3VM
HG5L1yQapRo71IHMOWEC8Ve6EZx/GOTfIkM4X3zqFc6MSwYOfcElKtP5EXyw
u6KM4XywOd+NHP6A/Kto6FAP0v/CyCFSfPtFBjsEH0xnIPjJsXfcmFcYQvSz
G8P5B2plLdJDEPzTh53WZu4zdlj+wkPvvyOCPxMENBF8cHimGELiLcgEEm5v
DR28TrDbzm41gYRrgBGcHwFyH58xnD8B5M98Y0g4PTWG82HhCeOnp4GAETS9
GEHSwRlofL0ydPAGmXcVGk6vDBxqPm0IyJ6lDw+vtSCJXAS/hdd//ZRUBP8/
GOg5fNl5q+vvV2M4Hz09AwCBHD6q
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYi431VKmLAuHTxsCsme5mzhwQvkfoXyYPJiO
MnFQfdI872yUhUPJVtHfp+tMHAy0VgpfcDFz2GL+41DKL0sHnxPstrNNzRye
JC68ZiJv5RCj4PgxWcfM4XmW9rfptlYOf76VPpjDiOAzgMADUzj/QK2sRfoR
U4flLzz0/isi+Plrum9nMODmh4tvv8jwztJhyf19fHMumzrMmAkEJy0dzoDA
G3O4/2DyL4qBHujWhesXn3qFM8MJwQe7RxY3vwZk4C0duPt9Lk6M+bdYB+4/
GF/jLe8+A00EHxY+MP1g9Y5mcPNh4SszL07ztAAi/G9J1yQamSL4n9DiB8YH
ADF4wVw=
            "]]}, {
           Thickness[0.01711421410669531]}, StripOnInput -> False], 
         StyleBox[{
           
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 
            12.185899999999998`}, {25.7398, 12.185899999999998`}}}, 
            CurveClosed -> {0}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxl1HlIFFEYAPD1ovzDJCs1dsWZXY1c3W1zrSzM+dTMg0hRK+3SvM3KIIUO
pdpSqSW01DwyJQk00lTyQCuVxCOv8sggIhezVFJUxEU8spk37nt/+OD98WNm
vvne97736PCEgCgDgUCgx84gduqz865hW8bedAW8T0iezjcSg86zJZVUr7cY
GNVoR148cUZgok1uKLGTkh1ZcpAMjwYKXMRgaPzQOuKKDLse2ACWxDmZpjf3
v3bA3x/r3HT42QliUdF5u24FcWGJpGFl3H6Dt914ktg7RGObnvMfccyl1//n
gL04/bfloAfxijZJU1gtg1sji9+VahpqDix+jOySwSlj83TlGoVdpp283pNJ
7JF5zyz6NAV+/Y/P/muVgVd5W6nAm8LxtnP5jFnDGhpSUFmkGMW1G8J9E7/K
7N+28IqLp6Hhy9eTU3ve2YLaxacx2l0McQmzqZ9qbPH6UP3kxFHR7DgqxkZ1
7KGxUR2yN1pXH51160fpNRP/sLMqX1OKsR9weQUQH+HW3SjZYLSeMOKydVeY
OWyJeSMBri2UEhq8uTqVSUDjGepWsJWG3h52JFNQ71vlXNigx7+npCAvnx07
l5ig6cG5PDdrKEDWMlNpl9WOQhH41vp1RKQtMOVc/J9CbFT3SCEMLLd/Kwoh
juHq9mcOm9+XGfy9zi3qJpWTgQi7m8vPgQJhtXmxftgsw9eDxkZ1KCVGfWMq
xt+jekcSo+cZxCjewEaPHZ8MWy2ex9at5wN3LnPEeL18/YjR/r2lIXlCtfS0
YYHhw1Ig4vLTaLH556vYzuEyVyNY4+OtUHDGNljUlyyAGa6PNq/3CaMHo8EW
9f1gg/cP9XOUDd83gxQ2Og+dFExctNfmptjg81PPnR+pFKqEdbKuS/PM7eVD
V/u8pVDcmfUyftccE8v1f5AU12PiWu2OZTUxer+TeOzCi2Gnz1LwH/MZ2Jc1
y3g1p1g5j0vBUiXKVgzOMx2t7hVxrnJ4FKz208u0Bg2X/x0535d97Hnl7oNf
cv6+S6Vh97RJkyJEgfvbImfIODacWHcfJrXWeeY/J9bdl/8BkneF+g==
            "]], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYpl5cZqnN5g49EV0+zNuEHf4+630wZxCBN+h
6dHxGdkmDgq7FuxL5RN3mDaBv8os2sThy76PW9PLRB0Oti0PP+Vk4hCjGiFz
7o6Iww2hT47nzUwc3rTldhvNFnHYqJe3mHGOMZzvCDKvGsEH2ydoBOf7X5wY
80/Z2CEaZF6NhIOB1krhCy7GEPu+SThwu6mWMs0ydjjQva/JhFnKQfVJ87yz
u4wd2hXYVc+USDnU/rYqOGdh4iBSOankrIuMA8x/YD6LHJx/R1N2zf9iBTj/
w6L1CmcjlBxuS9ckGj01dnjgGu84a6KyQyPL0X7D50Zw/mGQfz8ZwvniU69w
ZgQZOoRzirUbyyvB+Xvza97O3KoA50eAw0fe4Q/IvwsNIe5fLO8QKb79IsM+
BL8e5P4XCH5y7B03Zg0jh7VCOnzpfApwPti9KxD8s2eAoEbRYfkLD73/Bw3h
/JkgsBLBB4fnE6j7lio52FZGrDDNNXKovv/jljG3soM0KDwuIPgRIPf1GcP5
E4JLVKa/N3ZwntAslHZKEc6HhSeMPwNssazDdHB6MXboB6UnA2lIfGUZQeIz
TBzKN3RoBcWfiTA8vF6D0sNtITi/EmT/aQT/PxgIOnzZeavrb6kJnI+engEv
2UOM
            "]]}, {
           JoinForm[{"Miter", 10.}], 
           Thickness[0.01711421410669531]}, StripOnInput -> False]}, {
        ImageSize -> {55.8639103362391, 54.49464508094645}, 
         ImageSize -> {27.93195516811955, 27.247322540473224`}, 
         BaselinePosition -> Scaled[0.3375348726667764], 
         ImageSize -> {28., 28.}, PlotRange -> {{0., 27.93}, {0., 27.25}}, 
         AspectRatio -> Automatic}], HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       GraphicsBox[{
         Thickness[0.025075225677031097`], 
         StyleBox[{
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
            "], CompressedData["
1:eJx1lXtI01EUx2eWEtXU2TbbnP72+/VTtt5N7YHRqUgzpMykpKwscqvsQWTv
SaU9iEXZ01lGpZEYZkaYWSZF9NQeZPWHBUoaGayoLDF72O6927mUdOFy+fD7
3XPPOd9zzzUuWZOc4atQKHzcc5V79nLPKXm5Kut5EQIWJDWN3iiAl2+ssX8o
OCpA89RFk44fFOG1yVDWfVmAunr3WMk5ePOhrEcpnD8VXRQeTRNh4+0rUwsu
CGCzukeMCNLLN7MVhR77Zm7fywVk7BXAQka7Eeb21eyxBAiwtamz0eLw+LF2
EER+Gfz+eN9w2CX4y/VHNHB19vjUbpsWmf0XiEzcrd8XgDwxa1J2XRpnmdh7
oISUDw2fnWc0kCanhj6uGQDCtdO1GeUa5v+5AUAW613O9NxILTLdZ9fCt9rP
lbaX3v+1sFOb3We5n5KdFxUC4cTuDBVcUA1V2spFWEb+89Mil5G1VodcRc7x
1zN94jl3k3HAiLw3NuGaNZkzzXeokeXjko7ptFQAJ020jn1PFJg/+3VMPwvn
JrLPyNlA1o/hYCd61OmYDg/CIYroFaxHpnncwZnt16OeLD49+vOV5GtDGNPJ
JSM78wK2xPSLgAySn7gwSE9JjjxtimB5/mlAZvY533TU5kTlGuBXx/rmwqAI
Fv8sA1QMX13sUyOz/WmhrP7eSszP5XpQkJEuwRYS3xAt8i1ir1iFHFd2p0Th
VMPhPbvmNcSaPPppIKlRb1+sMkM5iS9MAyPMpcFPB5tZPQeHIA8kcbeGIZd2
vN9Uny4iU32+i/DkxRzXiPkmZNe6SvUPRyTk/8Pe7/YvFUmZjRHMXrOI8dP7
80qEq5Dz5l6nzPL+XITCIqn6573/847edw6Mypc991GEkcS/nTLEk/hDJGQH
qbvJnOl58yVoWzGkI/+kDIGkbm0S6kn5nQTbif0xZmSqX4KZ1WG7xPJ56P+c
eN9/wokXZlY3NZxTSZ3N5Ezr87ISmdZHS3/ktuyWzCeufj2Y5sPG+S99Cvoj
V06vGFs4TolM6y1I1YOpPl0mZBp/Fecqoo/TxPLfW8Xu9zYTW5uCsN5CL2lO
9Wr2A9fuVY7R10PgbGNJyyhfP9if6pjpE6iFpNaEZ9ENff7uf4m/J3rZReIp
60LOJf3pbmcPpmFWq5FpHi1quKi/Muyh6zuyvS2n61j1L2TatxZ6+oKb6T2L
FpBp34kV2H0CNeufVoHdM18Nvjfe/kPrzSlif/K+T+wczt736w/tqcMd
            "]], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

            "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4g16eYsZ3xg68McG3DcqV3CA8ZWvPQpmmKPg
cAYE7hg63NGUXfN/s4LD8yztb9PPYvJvQ/nTJ/BXme1GyN+Wrkk02oowr2Sr
6O/T6wwd9ubXvJ05FcGfCQKdCg7paUAwDSovquCgr7VS+IKJoYP7mqPLGX5I
O9g3PTo+Y7WBQ6sCu+qZKWIOR3ft6GUL0IXzW3j9109h1Ybzj4PkN2jB+T4X
J8b8W4zgyy9/4aFXr+UQ8vbyxxkLxSD+t9FyUNi1YF/qOjEHHUX5LzlmWg4g
Z6UdQ/B3BFtF/FcXh/NjVCNkztWIO4hPvcKZ4QRTL+7Awtkln+wHtc9EAhKe
PboOr4uBHufWdPAHueewroNIj9crli+aDj4n2G1nX9V1kJkXp3naQMvhSeLC
aybv9eF8bjfVUiYvAzj/MUg+HpMPDrclCL4EyF2PtCDxZYvg//1W+mCOIYJf
+9uq4NwLfTh/Sntr1OUYfai7tKDienA+2N4N2nA+WL0Ngg8On21acPNg4QPj
/wHZL4jgg8PrnCYGH0znIfgw/0LiWwsRXhHi2y8mIPgQd2hj8P+DgSacD3b3
Htx8cHx1a0LFtR2kweZpOhiAwrlFw+FNW2630W4Jh/WqT5rn+Wo49EV0+zMK
iDuY2ewNmuaoAU9vuqDwmKYG54P9qaSGmn6fqmLwwfljpyicb2IMAqIOW8x/
HErhUoPzfUHpqRnB13jLu89gpgGcH63g+DH5DoLfH1yiMv2+gQMDCDiIQtLN
FwOIf6TFoPKGDvdd4x1nKSo4fN15q+vvU0NI+NkjygvhykklZ1MQfFh5AgAk
i8IM
            "]], 
           
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}}}, {{{23.4859, 
            14.014099999999997`}, {23.4859, 14.156299999999996`}, {23.3656, 
            14.240599999999999`}, {23.270299999999995`, 
            14.240599999999999`}, {23.210899999999995`, 
            14.240599999999999`}, {23.104699999999998`, 
            14.240599999999999`}, {23.007800000000003`, 
            13.978099999999998`}, {19.015600000000003`, 
            2.7609399999999997`}, {18.9438, 2.54688}, {18.9438, 
            2.4031300000000004`}, {19.062499999999996`, 
            2.3203099999999997`}, {19.157799999999998`, 
            2.3203099999999997`}, {19.229699999999998`, 
            2.3203099999999997`}, {19.337500000000002`, 
            2.3312500000000003`}, {19.420299999999997`, 
            2.5828100000000003`}, {23.414099999999998`, 
            13.799999999999997`}, {23.4859, 14.014099999999997`}}}], 
           FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
            "], CompressedData["
1:eJxllHtIU1Ecx+cDRVGTZNOloNGG25VMnan3bl1//pFYVoZKjjLNbCmFL8o/
FMkwzHJGBuZjDbOMLBI0TMyoRYU9zDRZEpmhSVH5gJQhkprtnO2eg3ng/PG5
557f+f2+v8fmowXJOieRSORg3anW7Wjdn/zLsiK+AAS0/UwIvc6AwH5XP7jl
TjLQO1q9ohuifOSFOUT3hnLOceviAfa8dt1xbYSBB9GLz49NxRK+lHJa1vCU
cvkSVzh4IZbc1/r2DIsyKMdWTL5qTKRc7tx3OTx4PTu7VQdm51MOaM5Qvg2z
vxdLeRtz1+d9KmX8ngvYvssYqGpL64/wAOgB9LCScBeKg6Esrtk95WxRwIyn
KazJHSBK8yS5/quC2Js+1S1e0isgUmVdXTxYTHPdOfX+YEECyjVQNt+5/2Qp
Y/PDWwOdofmtDmMMfD8RstDgqSHxYf361Wv1PcARDp61OiCl/APdX2HXsaCP
wEL82D8fjrCmRHtn+17K6UFxc9nplAvb9Z9zvdXrGMfzRwkF/zH2310NdVWV
B82Plbb8uKqhoXZDadQ9JawsFE8Yi1io0eqTHLw3wQBae1hoQqvXF1rHTV5G
J4El4B4vL3bkYqAyyFU+UCcB+bdzze8YyoeQvx4xoJiX/TJcpIzttosJ47hV
YnJf4H3DV9L/qijjd3exUDq+OKpKFNv0GKP8ceN83JALR1iG7HEcuY/rXEcZ
n5dSxvaM63nmfJ4+wl9CWIgnDdXXGY7Eu4z1o4zz58lB6qx5rvGGxK4zC2XI
v2nKKfjcj/Azvaki0klqs3efhYmdmXGGIilYrGk09LA2/8xSuIXykULzh+tZ
p4YOJGQeZdwPWUpAY2S1SE36xyOpo06XwEPQoxaTzksCv5H9NB7S5dqAwTKx
rT4P80QPXN8llPH/Dfza/Bl4iG/vaxNpxTCC8nGbh4cpnHY1WAJ6a5tGKu39
maWA4YJM10EWwHhzS+9yjhJ8UZ8k2+ddIANba1sWw18Cqe9gZL+fsjAPz6I6
jqYszMt/UTMfDg==
            "]], 
           
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4uKtor9P/3NyOHXYaW2mnbrD48SF10zuI/jt
y8NPGd1xctig+qR53ls1h416eYsZrzg5mNrsDZqmqOZwXNNq0unjTg4Z+R9a
T15RdbicH89+7qCTg2iP1yuWLaoO+2tlLdJLEHyweSkI/hOQfesd4Xwe//VT
Ui2cHAy0VgpfWKLuUP/bquCch5ODGci+h+oO2Zw/F6QXOznMWaS880+6hkNF
xArTs81ODo8ixLdfXKDhAHLm2UNODrUgfR2aDjD/gc3J0ILzaz5tCMi+pQ3n
yyx/4aG3X9chuERl+v8ZTg4psXfcmH/oOYCE/0si+GD/zneE8z8DjZnl7+jQ
wgt0eKsunL8BFE4yOnA+OHxCtCH+LYfqt9B2EP7keD6tFcEHu38Wgi8+9Qpn
xi6o/hIEH2wOvw6c/+ft6wOWj3Ucdt7q+pvajuAbg0A1gg8OlxmODi9AHufW
c2BZPMmK8S5Q/lvpgzmFepDw4HOC88Huy0Xw9Scs+GE4Dxhe8+I0Txvowvmw
8ITxTcAWa0HSSwg0Pf3TcKgExddtR4e/IPME1SH8aEdI/DGowsMLnB6uqMD5
b8AOQ/DTwEDFIfHwZe3Uh05wPnp6BgAChU6g
            "]]}, {
           Thickness[0.025075225677031097`]}, StripOnInput -> False]}, {
        ImageSize -> {79.76147447073474, 32.737713574097135`}, 
         ImageSize -> {39.88073723536737, 16.368856787048568`}, 
         BaselinePosition -> Scaled[0.3237956353650342], 
         ImageSize -> {40., 17.}, 
         PlotRange -> {{0., 39.879999999999995`}, {0., 16.37}}, AspectRatio -> 
         Automatic}], HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{Automatic, 550},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[-1, 2], 0.08105694691387022}, {-0.046, 0.}}, {{-0.5, 
    0.08105694691387022}, {-0.046, 0.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.974267056094534*^9, 3.974267069613349*^9}, 
   3.9742671749673223`*^9, 3.9742672600988903`*^9, 3.974267386468923*^9, {
   3.9742674927500896`*^9, 3.9742674998750067`*^9}, {3.974267679460531*^9, 
   3.974267686618664*^9}, {3.9742681630026903`*^9, 3.974268218408197*^9}, 
   3.974268265760957*^9, 3.974268985335895*^9, 3.9742691732574263`*^9, 
   3.974437102426799*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"054af008-5902-4d3d-a280-0c984dcbfa5a"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[
         0.00784313725490196, 0.5098039215686274, 0.9294117647058824], 
         PointSize[0.0055000000000000005`], AbsoluteThickness[2], 
         StyleBox[GeometricTransformationBox[InsetBox[
            StyleBox["\<\"\[FilledCircle]\"\>",
             StripOnInput->False,
             FontSize->7], {0., 0.}], CompressedData["
1:eJw1mHk4lO8XxklJWZOiveRLhaJFpBylUiQpkRaRpCIiEkVlaVPaVAjtpEUp
opJnFsY++77al5AohOQ31/V75q+5zjXzvvMu55z7c98LDoXs9FdRUlJyGqek
pCz/lH8oDTwY2+mrOd7eJy8t9vw/GUp5Nv9aVYCK/armHeWe8joyi7YuqXac
/csnfUfM5XV92KbbhWvG2ZfGkVyU5PV/936OnspXtt9hPPEwfVSGZtsYOU62
ULbXqJ6ckimvXXLPz2QUKtlnxM2qDJDXmld91q7YoGQvjUj6vlReJ1aYuHjk
jsFXvfyWvr8ylGx9dVKc4B+EeLY9+yiv+/zO/52i9w+Ojt7QDpXXZ6MLzjvs
GYWKmklTTeV1YsHt00de/AVabVlqw4gMxaUeNxYNjwA7ZWlSirx2M2v30tkz
AvxLJWwHeb01Yox8sWQYbPS/H+wZlqE9jIrUTybDkKlno/9AXttrmbrbpw1B
YK9lyxp53R+Dcj7rDMFqjcMFwiEZ2o5WXCu/8Qe0h/1DTstr4uw0Py2dP7CQ
y1HSkteWs+/v3PRgEAqTvXY9+SNDQd+NLy9YOAh1lo/cLOS1h1j3/cGPA7B7
/YHWL4MypLv61Rmi4wA0Tdj1115ea337rKdZ3w8h9VtiSQMydNixm69xrh+K
Hul4grxWSZwpTZ7VD5+4iaFF/TLEajLMO1z6G3xXJBcvkdfhXluHDh3+DUn8
Gfppv2Xo/+/3NzQVLTwzTl4nerj223z+Bapd+ZQjvxTv+xcETuN2l/fJkNeZ
T0M/DH5BefFb/rw+xfvvg3VZh8LCe2Wo5Een9cW4PihYZppN/qnohz44JnI6
qCmvG3xn3tTq7wXvSN2rbj2K/uiFmU/rtW79kCFbq0QdWkgvxC0yFFd2K/ql
F1yCdopHumTofteSPVP6fsKTqpHhRV2K/vkJiWNFC3d0ylDvbWro6rM/YVmq
xYbQ74p++glDbvM2XO+QIbOpRzYUTP4JxGvbtZ+0K/qrB6LepN171yZDP8qa
3+na98C11G5CUaui335Al97WmM8tMlRYIpp9LeIHMNd8+1TQrOi/H2DSesIr
t0mGgrdaDygXdgPV+I7bg0ZFP3ZDfF54UmyD/P1EFRsRR7vg5obwX971iv7s
gtcW409by2SIs6Dg7zzXLvAgvBmbLFX0ayfszVaP4Ypl6KQwft2ll51wOYot
TBcp+rcTdhkzJuwRylDYygkexyZ1gkpA43dNgaKfv4ORtVJkCU+Goi3Sm5xC
v8Os7Wse+HEV/f0dDiYXW6twZChkGfdQkawDgq983fKQpej3Djj9PaPAlClD
1jaXJm9y74Afw7RjBXRF/3fAgqmNu1fRZOhoymD1HWo73Jl+9khenWIe2uHZ
jwNX59XKkGna/iDH7e3gq3LszZVqxXy0g8+n+986KmXIP2GsQofVBv6S0Vcb
KhTz0gYr1zIP3S2X16lZBs/2t4Gmkj9LRFbMTxtcsP2vcxZJhhgDQu/i762w
z/dx6i6CYp5awbM0rjquVIZei2fwtGNaoXLwQUhuiWK+WkE3seZ0xRcZot9M
jz0xtRUKFy2miYsV89YC/iGSgI5PMjRFg/si7W0LcEytLLoLFPPXAvXdT/Xb
P8jQmcG4ZB/nFrh4oVBT+F4xjy2w77DhOHKeDMk0WVPvdDXDoy3E5qdvFPPZ
DGuu3HgR9UqGDtLf71O+3Qxjj7NXOr5UzGsz5ObtiFPPlj9P3x83E6yboa3l
dyzlmWJ+m0FN3XDWmScyRNkenfW7sQkmdl53nP9IMc9NcISt01+aIUOj2XVj
Zrea4LPWez33dMV8N8GDnSkPZA9kiNpUH6du3wTL7LRDfO8p5r0JUmrSrwvu
yFBTofrck32NEFIhaHC8pZj/RriyMdXnzQ3589ZxLFub0wgZOrXDqkmKfdAI
exfde+p5RYY8E73sdns3wmkTO6esRMV+aIS8z2ubhXHy5xWWMPGRfiNkay/3
07yg2BcNEL+t8/OqGBkS/XE3V2Y1wLFfvqJd0Yr90QDXPUu+BETKUGn25uWH
bzVAj9p259BwxT5pgDOQeuFkqAwJdHv68l0bwGSL03b/YMV+aYB3netfugbK
0IVJYTc4Og0wKEiKW3ZUsW/qYZPOYcZ4f/nzmjjB+SurHqbZWV2l+Sr2Tz1c
tsjKuuktQ7mzXZN2pNbDfMujqpv2KfZRPVgF3C7s8ZQhKTsyP967HsrXbXly
012xn+phCqGr1MhNhmJflehuNK6HmmGd8e9cFPuqHrZ4Rh1Z6iSf5xRGrYpM
BmsHZoufblbsLxmM0zLep+EgQ93Rc4L3h8vAFvoEx0Gxz2QQ3KPrWmorQ5eY
dbkRGjLwf+iSr2qt2G9SSDHPGHRYKUPchNA7K3OkEOJmPuO0hWLfSWEN6bBm
ppkMzT0bfO/8RilMShXVFC9S7D8pdKb6bKsykj/P7NP+ds0SiL/05xJ1vmIf
SsDooPRU5WwZuqd2t9XrkgRK8+LViwwU+1ECmuxbm9P1ZCjA7emskiUSSFvX
MidMR7EvxWD+8cE1Ow0Z+ic1nbaDIQa7BwOJYxMV+1MMJQuuTCpUkSHDoeMN
ytFiaM+crH1wTIr3qRiissNvjQ5L0d78MzGlRvLzefdfvjUgxftVBPnPfvfo
90nRydUxFacYImh3mkq+2y3F+1YEBttN/6p0SFFKMitU54IIMkZc7x9tluL9
K4IBE+p1okyKNkdqDMZbiMDUy0ykJZLifSyCob4lMTu4UjRigJJLG4Xg5F0W
fIkhxftZCEuWmL95XytFBy/qL8y/L4RwK7YlrUKK97UQfnEO/W0gSdH+U3qO
LtuE4NBWotbxTYr3txBI/UruzcVS9G59gHmiihDMPa6IWB+leJ8LIGRtW0ZR
nhTNvdvxyLlEANc4Xfdu5krxfhfAjAPPyvY9l6La/szBu6cFMN1kh8nsR1K8
7wWQ9vFUCT1Nir7oWU7buVwA3qgqLipFive/AKQ7tkZNvym/vzV9XtE9fHj6
2ehRzlUp1gM+1GZV/TJLkKLsu2ueKOfxwX18w+nsWCnWBz6IHFwX6UVJ0dQt
tmskJ/hgOXWl2ulTUqwXfLh/4fv02hNS9AxMG8ct48P4LrXd049KsX7w4f04
X7L7ISni8upKj/bywPHd2KHL+6VYT3hwW898VZ6HFE0L2+Y1oZAH2meDbKt2
SLG+8OAxnIvkO0lR1dIDabQoHqgQd3eKNkqx3vBg3lbzNJadFD3PzCeUAg82
DIXGI2sp1h8eRLype/NouRTNuv3ySLWq/HihkUG4mRTrERdeR96vXGssRcWP
7cK/U7nQwTtLHJonxfrEhaSrR1Vfz5CicFub+fqpXChdsuThjqlSrFdc2OlY
Gf9dQ4qUo690bjnEhXPLEsrOqEqxfnGhE/F9R8YkKHeROPOMORd67aN9woYk
WM+4MMHco1zSJ0H3SUc3PBriwNzhO/fWdUmwvnGgpesm93aLBM3cLTD6ROHA
ZkHzDaFUgvWOA986fYn6fAmaGhVI/ZQi//0J7citDAnWPw5ExJsXhlRL0Jqy
5SoP/Thg27Ui7hpZgvWQA51kRnNaiQTpOFxE+1dw4LhVd1NmoQTrIwd22j27
dD9PgkRFYasGVDhQs8eRHZ8jwXrJhk0r/Nj+jyVoa3xqtS+HDeUhn5LXpkmw
frLhySYrdbU7ErTOvmxaeg4bRldq7qy8JsF6ygafr+mBMfESlG7XI06LZkNG
e5iPyTkJ1lc26Ot721DC5de7aN3U/dvZsCp1z5jXCQnWWzbYb7vztdFfgjzW
GPBEhmxo2Boc6eMtwfrLhsq4uLUsDwlSveN/Uu8PC17uf6Bn6yrBesyCZuec
SamOEvTbgr5dmcqCFWel/30HCdZnFmgdSD9laS1BPP/FalnPWbDQ9tjoCQsJ
1msWXG2YRH20SIL0AyQerWdZUPxf4E/KfAnWb/n5ol+HNBlIkOdItAF3Fwuk
Fww8+3UkWM9ZEPZw6Ye/ahJkMN9l2zEzFhifS70+pCTB+s6Cg++W9nX+EaNL
7yboZkxggf7CwR+sn2Ks90w4VGB0M79djJKnn3l5XMaEYtJ0WUK9GOs/E3jP
9nS68MVora1fEOMzE/wtnxA06GLMA0xIdmEGEivEaCVxK682hQl7/P4MBSIx
5gMm3P219YxGkRj9bvWM9TrJhH+qJr+f5okxLzChPt/g7LJsMXqxwWNK+DYm
qN+hz/yQKcb8wIQNzosaltwTo03vX3rNWMyU6/8Ccdp1MeYJJlR3NM4Yixej
p3V7bDarMgEllbzce1aM+YIBvtGGD96EiZHecdNXg00M8H+e9+v3MTHmDQaM
48+rW+Ervz8vQskSEgP2rvBafmyPGPMHA9IyfZffcxUjt/klD8SPGdC6xk9c
tFmMeYQBuxpeAWOdGD0fHT49+QIDEuJyAhtWijGfMODf446QdlMx2saofZV/
kAFfKwz3txqKMa8wwLLfyF40Q4z6w20e0IABqyY1mlboiDG/MEDNOnDZq4li
tELf5aPvfPn5In7uTfgnwjzDgLetqHR3vwg1rQy64q/MgENumwLndokw39DB
7uykUGmjCNHpefn8Rjp4ZebX3xOIMO/QwafhX/VGuggZ3twgKi6jw0hRnX0n
RYT5hw4Lt0zbdfWbCFkeZBFVcugwtaVVd16BCPMQHTYcP3H7zSsR6j00bFl0
lQ5733XJLJ+IMB/RQXOAoP3ugQhlVnyYyAiiQ81W7+VGySLMS3Qo7HP1up0g
Qrcc2eauO+gwTrr6/kC0CPMTHS6rUod3hYpQhc7dzGUr5f/Pk6XmBogwT9HB
Mcc1bvCACKXRxnufNKDD4hl6VevcRZiv6HDk4urz55zk92u/e+K8YRo07ON9
+mgvwrxFg0NvFsY1Wcnvb9/YwellNAg94f1L3VyE+YsGpb+Fs80XitDJawaG
5GQadJwY1XGcIcI8RoPx1msavbRF6OL+YeKCvTS4tGPaM/8JIsxnNNhYu+DI
8REhsp8fW7PUmAY2q5XtjvYKMa/RwH/s0LqDbUIUddq2obWPCqhLJdJVIsT8
RgXT629HrVlC9NyF+nUzgQoOGauaZ1UJMc9RYceZmHV/SoWI+GvhYudkKkTF
hc6mFggx31Hh41O1lMxXQrT0B1W9dz8VPF85FB15LMS8R4UUilna4vtC5Ovs
u3eVGRVG/3C3tSYJMf9R4XbigZaMi0JkY1w3d9rfOvjr2xThEinEPFgHb3Pu
TPkTJEQLp9dE3KitA3O1jJqMQ0LMh3VwbYdVke0eIaI4bU5+mFkHJTWZbWwX
IebFOiB9nnryqIMQTZtGfbk2pA4CBBK/AWsh5sc6OF+7iRu7VIjuPtXQD15f
B8vTU4XKRkLMk3VgbGaccH6GED38sMHWXK8O1IvtWwe1hJgva0Fry1q9wPFC
ZKBTeTmyrRY+QPACwZAA82YtpFSaLdjQI0BpGbdinb7WgpIH1Ti7WYD5sxae
LcndNEEoQB4lhe+f3ayFnDrd2wdpAsyjtfD4zsHZhWUC9Oi3SumFw7Wwbl7j
8IQvAsyntbCk9TvsfCdA3FvX3WU2tZD9tuJf2nMB5tVamDST7CRJEyDKQluL
b9q10G1rtHr2TQHm1xpwHjPneSQIkOm34JkGrTXAKp9rdyNKgHm2BmS9y86j
YAHa+fZ+R3eJ/Puj9952+wkw39aAiXmMWN9LgFZ8YF5Ym1IDFKHWPLvtAsy7
NSCyDbzi4yBASwLv05SDasCo/rXpeWsB5t8asHjdOCvdXIDM+lwZthtrwNFv
RlC+oQDzcA3orndbVq4vQEnRU260z66BwaS4MxwNAebjGghYlrG3UVmA9Hjr
pqkOVEOGW3x75wAf83I1fG7XXdXXyUdnqldfvkOrhj0HZu3qr+djfq6GD9qH
dvdz+MhDVU/9em41FGo92d5Xzcc8XQ07P15y60J8tL/UhfUzvhqc/is82VTA
x3xdDfMNSKW8XD7a8SlmNvKuBsZeq+1VWXzM29XAvn7DsvguH136MNW836Ya
qgtXnX1+hY/5uxp0m5PXJcfw0egK3d23p1WDQ8v3axFhfMzj1RDWdD1ibwAf
XT5W2327twqCdXK11+3nYz6vgs1uhwPnuPHRovXZXv11VfD0Byt9ZBMf87r8
exh9x1vDR1MTuSpfXlWBYBenJH8ZH/N7FSi/sWddNeIjld4lPtLLVZDXqDvB
ZwYf83wVJBzTOrxSi49WmVO/+/jLj7dqVp6owsd8XwV+sSt+8gZ5aFmm9iJ7
hyowPXHVPqeLh3m/CpQYPuMjGngIes2eRy+Qn79+gct6Lg/zfxW09S0w06jh
oT3H5/zSUqoC+3XPPnAQD/uBStieyu7NLOChMIL3+xGpvF7GGD6cy8P+oBJK
Nj+WLsnioXsZ5FgorQSbsZV5PXd42C9UAnF6cPTHyzwkfOCgJsishJ6Cae6n
z/Gwf6gEt+UNztahPFSdXztKiamE93Unw4b8edhPVELGeVf+5708dMtiur6a
dyVwKX03olx52F9Uws6gL8+sN/LQCWm47kO7SjDy+Ll40JqH/UYlBO2qtCg0
56Hxqe8LYudVQnfPwcowQx72H5UwtLxUyUKfhxrmiSrzlSqhIIrV0aXOw36k
Aja4R93NVZJfn+mi+SsaK2Dp9jDNI/1c7E8q4FvlsQDD71xk9IRyW7msAq4x
fr2XSrnYr1TA757rQ+ksLmrp/zI8K7sCYHL6Ds9KLvYvFUCzO1o+9Zv892++
rLt4pQL+KzQLoOdzsZ+pgIUJ4zfdyOaiXVI1B4vACjh14/cJp4dc7G8qwGB/
x8+Jt7joF2vXH5PtFdA8+klcnsDFfqcCbnQb2CdEcZFyyt0dAZby6+vPX+wQ
zMX+pwJC1DVejvPjotPBHQ7devLrs0qtInlysR+S329kXkb8Ni46eeoCrfgP
BZ58urFs03ou9kcUeJG779ZEKy66RA/urxRToO+VUV31Ei72SxSY+1b0K3ke
F73WSC2ZTaTAa6u9uu56XOyfKEBb62M1cxIX6cy6ZfHxBQX6tVJONIxysJ+i
QO7OuPLcPg5ytTvvm3SNAt5tmc6n2jjYX1EgQwCadmIOohSoHn4eQgF3zxz9
yQwO9lsUSMwaiuSVcxDJxNht1J0Cur/W22Z/4WD/RQHnu6HBp99xkClvweZ7
ayhQnHdw7pbnHOzHKFCws8pzVhoHJZ09djhwPgUYIW4mP29wsD+jgMvXC2mU
OA4q5J9nxKpSYLcG5UtWJAf7tXJw+Bzx4EwQBzmPNH6idpXDm7gqW3dfDvZv
5ZDg1vDR0oODmLP61+9llYNVJUl9ijMH+7lyOGnp5doHHKRp2Pps/pdyoGVG
XOOs5GB/Vw6+ldTKL4s5KJmcOWXBk3IomKk8/elcDvZ75ZBKSY5JmspBL62z
yXuvlINrgWxypBoH+79y6L67vurwKBvNiNcfqA0ph+2iNrJ7Hxv7wXKYmts5
wbGNjWjr49tPe5bDfqpzuq2Yjf1hORAWdSctZ7DRJc0GiSeUQ6ZXeosphY39
YjmQv6h8MPnKRn+9zs4OMSmHFzlo5L/3bOwfy0HL3anO+AUbPeGJu79ql4Pd
yATLJels7CfL4UfHGkuLm2zU51aate5PGbzcqs+3TmBjf1kGfwPfLdsYxUaP
Vftjf9WXwUzW6PqdwWzsN8vgy4wmAz8/NpKE+jaIq8rAYrlx6ek9bOw/yyB2
ebjtDRc22nNdOmvoQxmEJfukZ29gYz9aBsbr/ZtJq9koMtLysmNGGbSkNRo2
mrGxPy0D34R5B8cbslFwylBsRWIZ/Dy09elifTb2q2XwcWd4v5sGG9moPPE9
E1IGA04PfWOU2di/lsHkhkc9rwdYyOKSyy0vrzJYkOT0UtLJwn62DIoYTim6
DSzkU8EIPu5QBu6wusSJy8L+tgxGd91YdKmGhdDfLL9X5mWwh53fUEZgYb9b
Bl31P3tUP7FQWPsnnoFBGST2xOzb9pqF/W8ZHC44ZXbvMQtdWp5lVTiuDMLv
sI833GNhP0yGF/evzbVMYqGAGa4/YrvJkBwR4JpwgYX9MRkMiEYTRBEs9OW0
WUgEnwzf2X6OqwJZ2C+TIcggb85dHxZSn95vmkomQ/+UiJu/d7OwfyZDir/u
cy9nFtLaV5TWmkeGU9MrD5HsWdhPk2HiZwJzqRULGa8qX+aTToaHC7VHskxZ
2F+ToblSrpgL5P934GXA+EtkSK+Pv3VtOgv7bTIQd+xTV9VgoZ766d+YoWQw
tO30SlRmYf9NhnFFzDi1QSaid7S9rT5AhrnMtOs3u5jYj5PBpzc/ZmYjE/Xx
1L50biXDLu/T+3N5TOzPyfCNabRsbR0T5aaE+a2yIoNadecIk8TEfp0MJm86
Kk8UM1HRknlLcwzJ8DN8XoZGHhP7dzLkPD1z9t0zJpqTOfbIXpsMDVeqgzzS
mNjPk8EpgxOhfJOJgkZ67ZX/kmCqzCHjfQIT+3sSJNvntvhFM9G4D0Xp7e0k
iOlJ8Jx1kon9Pgk0rtkPcv2Z6KJel/UAhwTGORbV9/cxsf8ngTk3hbPXjYna
5o+8XEwmwcWYB3MXOjJxHkCCTq/tr3rWMhExyiA67j0J1OO+xBCWM3E+QIKI
2MrMe4uYSOm+1TqlLBIY+e/QDpnLxHkBCV7nTuNt02OiAaN/CU+TSOD9smJo
6WQmzg9IUFytfG6aEhNNeVHecjSKBIEE50NKAwycJ5BgwYkZ+T2dDDTB7Gr/
zgASWLdUBzU1MHC+QIKqyjdpIh4DaR5sdPbZTQL4O2jLr2PgvIEEPYuYngIy
A/WnKcXdciBBlPP2XulnBs4fSLCyPlCj4x0DFTk8Wd5kSYKlVfpvB18wcB4h
f76bzHiTMxgowVVt2HM+CZiRJ5MN7zBwPkGCq3fSuHZXGKij/U/EDy35+2Fu
/XgwloHzChJ8OjVlUWI4Axk65W3KHiXCnL/B1u+OM3B+QQT/r9Q2iQ8DuX1l
TzrfRYQpG5JspngycJ5BhAk7ui22ujDQ289xh8+IiKCtasZIdGDgfIMIC8eC
5lTYMNDlTcuHblcTYW9wuYGmBQPnHUQII1tTPI0ZyM7jS1DNZyKIeooX5cxm
4PyDCNESE4cRXfnzO7XF3yiXCFfGPAzcJzFwHkKE7/6qr/PH6IgZsvdaRioR
0mxbR6cO0HE+QoTGhvtTz3bRUfu24oQVV4jwIfbVj9ZGOs5LiOA1GnvbU0BH
c2yC/7VHEsF3woV/tTQ6zk+IEKFvau1IoaOhAsrTkgAixBfV2VNK6DhPIUL2
2pcznT7SUTh349w8TyLYruisYObScb5ChF+pxU4+j+lo55usud8ciWCeYPii
7z4d5y1EmOduJrh6g45cCUU7O1YTIVC5tv2/BDrOX4gQpNfGoUTT0fGih8eX
LyKC+Nvup0GhdJzHEGGPT4Or/lE6CtaO0k81IMI5zU31FG86zmeIsCXZfPfZ
3XRkPvRQfeYkIuTvs3m/chsd5zVECN493Ne3gY6ubD82XDREgHBm39xPNnSc
3xDgi8b9VbEWdPTtmVdq6HcCzL3lZO1sQsd5DgGMNY8tmjOXjixP/U7fLCJA
VZPNxN96dJzvEIC2cohDU6cjE7+aYqtaAsxvYt97P46O8x4CVJjxbpr9oqGP
zyNy138jQFxQllC5gYbzHwLoLVPVaqDSkEdg0n8BeQToYY+YVpfQcB5EAPsf
u6y+vaKhnHNPWrMfEaBtsGrpl1Qazofkx09W1ideoqFg3sYcpdsEsJ6W8JMR
TsN5EQFk1ZUlXYfk/x86YBgeRwC7c5YxU9xoOD8igLrfpBX2QEMzNE2mK4cT
gHwgUXbGnIbzJPn1ry2P/zqLhuYuWGGX408ARjZrvtpkGs6XCOAryy7y/kNF
qUJvryOeBHgtmbMVtVJx3kQAcYkSdzGHijQtmMZ2WwmQ6KV6MItMxfkTAURa
tObZH6ho9+R7R5baEqDpgDTgxWMqzqMIoKGa0776JhWpX0wSWJnLr8/+SgA7
horzKQJ806U0RwdR0YklYes95xHAvfeOj+k+Ks6rCKCrpy5q2UpFGrFCn5tT
CKAWsNL9lTUV51fy8zuPqz1jQkXTnUxGpCoEWGW5a4PbdCrOsxDcedT7acUE
KpoToZub1IXAb8/txfN/1+F8C8HZFG7a9KY6FNo84HeZgWCC9s6J+sw6nHch
mJkaE7qAWId8j1348P4TgpIeEm/V+zqcfyHQOnXGxv1RHarc8HXBxAwE4yPr
751LrsN5mPz8P0y78mLqEH90pf21iwhejIuy7Qyqw/kYgl8f2XGW++uQuvlA
pk0AgnOXrIkXnetwXobgVtG1ftGaOnTI7lytnguCkQ2P59ovqUP/A+7wqTM=

           "]],
          FontFamily->"Latin Modern Roman",
          FontSize->18]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.0055000000000000005`], 
               AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
               FontSize -> 18, 
               RGBColor[
               0.00784313725490196, 0.5098039215686274, 0.9294117647058824]], 
              
              GeometricTransformation[
               Inset[
                Style["\[FilledCircle]", FontSize -> 7], {0., 
                0.}], CompressedData["
1:eJw1mHk4lO8XxklJWZOiveRLhaJFpBylUiQpkRaRpCIiEkVlaVPaVAjtpEUp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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{
               0, 1.204295299594004}, {-0.4999083267527791, 0}}, 
             "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
             "ImageSize" -> {600, 600}, "Axes" -> {False, False}, 
             "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
               Directive[
                PointSize[0.0055000000000000005`], 
                AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
                FontSize -> 18, 
                RGBColor[
                0.00784313725490196, 0.5098039215686274, 
                 0.9294117647058824]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 1.204295299594004}, {-0.4999083267527791, 0}},
             "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {600, 600}, "Axes" -> {False, False}, 
            "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
              Directive[
               PointSize[0.0055000000000000005`], 
               AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
               FontSize -> 18, 
               RGBColor[
               0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]},
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", FontSize -> 
           18, 
           RGBColor[
           0.00784313725490196, 0.5098039215686274, 0.9294117647058824]], 
          GeometricTransformation[
           Inset[
            Style["\[FilledCircle]", FontSize -> 7], {0., 
            0.}], CompressedData["
1:eJw1mHk4lO8XxklJWZOiveRLhaJFpBylUiQpkRaRpCIiEkVlaVPaVAjtpEUp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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 1.204295299594004}, {-0.4999083267527791, 0}}, 
         "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {600, 600}, "Axes" -> {False, False}, 
         "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
           Directive[
            PointSize[0.0055000000000000005`], 
            AbsoluteThickness[2], FontFamily -> "Latin Modern Roman", 
            FontSize -> 18, 
            RGBColor[
            0.00784313725490196, 0.5098039215686274, 0.9294117647058824]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
           Dashing[{Small, Small}], FaceForm[Opacity[0.3]], 
           LineBox[CompressedData["
1:eJxN13c8lt/7AHBbPlaESkQyo6zig+o6ChkNSZTKijIqLZHyQRGJUiFlJKGS
UUpl1Ik8trK357HJ3nv8zvP7o77+8Xq/brf7Otd1n+tc9yZbFxN7JgYGhmRG
Bgb6b3W17Gv+6hQ0sEL/oWGF2SJ5jTlvxHpn6X98EUkpDf6/NWM/PXjx4gzy
lvj6P9etkbKPzf9cN0NsAr+X/l43Rnc5uBbojq/Vd6pXOIgevxyfpVsgWPv6
CVkjFHvryDTdcpudZI+800clJWITf/+fHlKM1R+he/Hn8YiZTh00II376VZB
/6jM2u9FwrevdtNt+0E+sVd4D2ppOE77+3yEDPZbN9CdanH34u4JQN6M1yv+
xrMbxYiEFdK9yl/dXDd8J/qWm/D1b3xaaEUgKp3uvQynhwxbNdANTcfEv/H+
i4zNliPoNk0vVvaPVkdPg/YH/o1fDV1j1PWgmzf+bGFH5g7E2Njg8Hc925G5
+txRuvM6/ca6RLejMPRE++/6VFHdunh5uveE97zNylJBml2rBf6uVwU1Ffyc
XyaO+6l50M5PGdV1/aQt/1m/Etpny/SD7ktroyhBrkrowGmL+OU/+VBETFxF
t+n2U20VCeZQRL7eO22W/+RnGxruer2Tbt+IVa28J7ciq1PLgst/8qWAJrm3
DS0Rz60pd33eJI8KhOXylv7kTx5NvmoLpdv+NmNc8X9b0NNGXfulP/mUQ3XV
Bqp0TySe2XxorxzKy2pdXvyTX1l0M328kO7bOpoBtM2ySIJ2/f7in3zLoAo7
O5PFP/mWRumcslULxGPnr5fayUsjcdfO4IU/+ZdC7EUFenRf2clmVLNfCt2R
/bE4/6cekuhLVnEa3bx94b28XpIoM67Uav5PfSTRK5Ysrvk/9dmMvhSIn5oj
Pp72q6uBZzMScLnBMPenXhKocpN/7CyxWNmuc9ccJRA7845ds3/qJ4Hq1a7V
zRBDcubuwZ+b0Il2rXMzf+q5CaVKuy1P/6mnONrFv2Yd3d93FMs2vBNHNTpM
YVPEYdSrxnVO4ki8yZubbrWiIV0hGXF0ovOGzyTxFp1k/rkSMfTlUtvoBLHO
+s0JVCMx5BoeeYJu2a8D1OSKjajI9lnuOD1+o90yxt2iiEd9rdcYcb+LtmbV
VVF01calbpT4c0l3ZDi7KDJ2x7J0S7ZzWxxXE0GH3y18HSZmTdeTEKragDon
chnobq+aKn14cQOqcNi+e4i47lGPxdEMYfRQvur1ALF4yNBXhxPCqC6yvraf
+IFuTVklszAyu7Vr6Tex3uU9ioYn1qO2aapmH/FI9/jstn/WI8tXk8a9xPLK
zOoC2evQNL+YTQ+xzR1RxnCJdcjU+oxLF3GCXlQmb+NaFGx36nwn8cvNLZI6
D9eiPAdR+w5i0fvTHLFsa9FSRrJ2GzHn08yspB9C6NomM2kasa6mmLvaLSFU
WnmThUrsxLzZPIZZCI3oTic3E6+8obrbFggiBYXNbk3EeMUwwi1QEElH+Wg2
Ere+H9zjJCSINCz9k+uIB9z4XqpSBRCuWnWilvjAFsHnUq8EUJfgRaYaYulI
bg+rnQJoZH+8ViXx9IMovfBVAkjntFH5L+KHDpI+1bVr0LrgIPOfxNekPqbt
ubIGSVo/PFpKnBsSs7Q1kx/97n40lU/Pr+Hi0q8gfnTWY9bgB/35F9tM99jw
I5lk6/Bc4uQEsVs+XPzosMKQ0Dd6P1DierK3kw/JRw8Y5tD3b5/Aje9ZfGjL
aOy1LOI7ftmq9c586KJP18dPxD8+u2ac1SV/37G/8CPxetRwMlaMD/U5ilem
09/n/vVyc7WrkZnq15JU+nX2QwWNBqvR2pDsI4nE1U8vuV3ashrt6lunG0/P
x+8LVj6cq1HjlNu2OOLygm9nl6N5UXHgUl80sbGK2/Pjn3jQBm63hVDiQ2uU
WLz+40Hnb6m8fUTcI3F504V9PGjY6qpJCPF/3CppEc3cqDr5gP89+n5dCYxK
4+JGX1YSA3zo9QtPc0xv4kLLMj3j/xFLzawXsX7DheSdlUxvEms8DExJ1edC
jyJfL1wjZtrAVvTtPifaKuTe4kz8uFXR4psNJ1L0t15yoNfve8rMoR2cqJLS
IHCGWGi118mN1H/QIVYtGWvimr5X+RvV/kF4WajhCPEtkxQpe+5/kO7Bn2+N
iU/vlTeW6+ZAUhufuR4gZvfVZpII50D6EcoDesRGdlE/I5ZWoXdn353UIDZ/
Lc3xsGEVui1/kraD3r8yMqymP6xCDhIvzFXo9ZPvHmI4twrlMWXKyhM/E0nJ
7mxjRzorF41E6PWbEfzAj9mRfLna9XX0flDwZiA2mh21egtHCRAzyk731pxg
R8vjS9+5iMuu3zl1qYUNZV3x81tcJvtfcf0B/SFWdPyK8GAj8TzW+HGokhVV
69vcqCWerjTTislgRd23dVcqiPm/PGTi8mJFTfzJXYXE4efEKDyCrMhk0EIy
g7i9z39ReYEFVelNm70jdtE4ZxHazoKW67I83xJfNt0+xZ/Gguy8/V69INZn
u+tH28+C3h8KdAompugXp3VuZ0GNaQ07A4i3Xtm2V1yUBeUJtjDdJh5sfxgC
w8yI1lTo6E7Mm2U7x/iYGQXHRb2wJba+J3RmvpsJLfz2S95OHLhcEa1YyYRO
1R/9sI04zSPv9KMcJvTaaTxZlphDyFuf+pgJMTmbu4sQmwdF/PDSYUIC8poX
mIllyytf8ykzIbbYBo6lJRp+Z/Pgc5koE5oK/PVkmngza6phzgwjqk8KCvxN
vNvXMehKCiMadkop/kmc2iE7gSIZEX+f+3QhccZAZZLqXUZk9FZWMJdYoeOs
rr89I5obmJf5QPzhs+DaZjFGFJ1a/SKcuCU7RqrpGQPSXIhttCC+axb70eUu
A1pWsnc1IX7I9itBzp0BlTy7uWJAvO6lWf8qMwZk12lB/ZdYy8GByXENAzqg
/jNfkLjw8a9IQWYG1LEgWclFbPah072gewVsEjVLmYlnDPU4vyesAM+dYwFj
i6R/ziRYJMmuQJ6luWQZcfS9mNpljhXQ1o6JyiNu6ea99mBgGe5n8zJlEu/i
WuVom7YMPsayoQnEe1p2X8vRWIaz/bLVnsQnmXN0Px5bAt4jislbiM8O8ax4
7lqCDxtdhsWIGR+MMnhILMHv7ncigsQ/tNs+sg0tAisa3bmyQJ4vc1nWzncR
AvnMA6uIP325l4izF+B1TJC+K7HdURi6+HIBGh9o7XEkzu4pT9p/bwFs2n5I
nyIOuHKmwufEAri5C73TIdbPyGCsX5qHnVdycvmJp1T2ulUbzMOaVdUVSfOk
Hk2Mli475iEo8r1pDHEFxf7nlk3zcJ0qQXlI/K1ru9zK7BxsVfBxdiceu9/P
JJQ0B4Zzd8p0iB+dGG78zjcHnwf9qxrnaFj1m8bS9pVZSFX1WVdGfG1OwzN/
cBaWeUUMvxHftbwTt71oFsT3zLvEEavVYP4j3rOQFZOe70jctaFByXxqBtJL
O30nZ8n5+V5N50zXDJhL9nh2E2vms+4Mrp4BjdkImzpis51dvBLpMyBdWt33
mdhGNaXX5uIMzCvOTl4nnn3OzMY3Ng0T/mXTczNkPjqIUhYYp+ESi6z672ka
ri9jLPAcnwLrLyf7a4krWJtiBDun4PpJk1t5xEm7w5r88qfA7auqdSRx+j2F
Z6cDpuBnS0alEXFDKSdleM0U6NmOeLyaIv16Mcf7C+sUCD/acekRcZNo9fGw
mUkwq+Yw8iSW9sgu8W+ehENVvG9MiFkKHt0zip8Ezxx3rsVJ+vzQ/nubxiSs
XzNtZUAcVme6f73CJMRXid1RIX6hqvlIQGwSavLj728gDs3X0NvFOgkX717R
G5og+33f9qojVROQE8x56AFxwbRmhIfLBKw2PfWhfJyGLT+8Huz5OA4mtnp7
VMdoOMeA2bfvzTjEucVyrifWbv21Mh0zDktl6z4tj5L9a3nZUPPuOKg935Ba
TPzESBmbW46DZMZ5WUtiQT+/M83/jEP1Hls1nxEadj2K1r9gGIf7rhs57IlF
zftOXZ4egzy/umx94vibFQfVO8ZgIGHsOy9x2QHtDP2sMfj2pX5f1DDJt/aY
8fVzY3Ag3+fftCEaVhKfNB6xHQOZgetMD4nD58S/uhwfg84go7eXib0PjoQ9
0BsD69cqT3cQz3pKuhpsGoN2foGuzEEaXmoNznnSMArNh/dI5wyQ+3321Kse
HIXHZtqtib/J+zbHc95BbxTEOX69v0Nsms9zJX73KJgeDzp7htiCqpGgojgK
zL0W16SIYw2eeSauHoUY3bdicX003H3jlErBmxHo8t4RGtZL4pG/Kd+YPwy3
3Kuj7bppmMbWxT/7aRhGMkpuIOJxEPfY/GYY3FWFNUSIhQ2KfJ8HD4MUs//h
6i6y/4P2ZW0xHwau2wszQMxyeaeP1+AQqF87x7Omk4bdtqWwfBYbgl/ph+ef
t9Ewj1iMsRb/EGzpMN59ldglq5S/jGUI3qZ8O65PbCXOmMHfPwhLs8+ERmlk
Xq37GKaSMQiy3vqJu4iPdL48knpgEAwMV3FXttJw1pMEbln/AXgVGXe1oYmG
g51nZjfcGICyXL5br4iTawWchV0GQPl2uN014g9P05PVzAcg9nPY6zXEZqvT
5AZkBkCH7dSW/Y0kvkIj939L++Hc9liWjHoa3kExMeda3w8b47xD7Gto+OiD
uzyjPP3g4zuYrUKs1yob0czSD77lPXilmob9xS8sF4/+hqErBoefEjOIfxFh
Lv4NUTs2RJRU0XCVUfcc1eM3OLx6+Fqqkpy/Aj1JTF19ICZS7fi1nIavBoSJ
VzT1wYn7F+/6ESt3VFvFV/YBv/MHrwPET7pYRW1wHzjrDI60lNHwsll73pbI
PpB69l/rXCmZHyLS7GaP9EHqYAFNvoTkP6Ht5P6SXvBiHRG8WEDDPufY7/Lm
9UKvCfem7cTv1kWfbcjshVXVT5hmKTTsmOgjeeNNL5yo/azvRay1cXCO+W4v
RBeG0O7lk3k+ZvOajQa9IBrMLR+dR+ZXueagA+U9cHnUueb5Nxre7kDbmkPp
geE2+YeWxD2qWtWK33rgxJF7EqLEzav510qn9cCYzEje06+kv1aZzx142AP2
rp9nQ3JouFFDeviOWQ8Mlr6Xd8ui4VODYZyeXd0wmn3HUOITye/n5HMDLd2g
opzkXptBvjfXZ7Nb1XaDDERfCiBWUZauO1rQDVPhr38MfaThorTXu31ed0OS
yeGejA8k/3Zf3pSc74aX1GrBne9pOCg4Ko1lsQsWHbuixJJp+O2nb1arp7rA
fY0FY9lbGj7/78kk8eEumO002eZObPy9bPFgWxcUOvu2/0oi806c/LqO/C5Q
VO1KuvmGhrcFWBlQ73eBgZ9XZmkimVdccnNXS3dBg/k5XXhBw/c5urkFxbuA
s5v2pj+WfL9+TuoREe6CvkKWljDigWQfZXWeLlAol34z8Jzc7zdREzbdCZ33
5LpDY4hrAl7OFnYCe+Da+tZIUs9IFA3nO2FwFbOmQTiZB5etE9POdsLK0zT1
4TCy/3vZqBK2nbDfVZHxMXEmz3I5v3knSBucn2kOJf1qN5P9Ou1OaNoALs6P
yXnP90Lki2An/Csq5+UdQsPPP9z8pJ7bATG8vp9vBdLw+8+Mqk+zOwBJnGhd
Rzx8xpdrOaMDfJTf/0i9S8M32a6VVCZ1wJ0t9ysbA2j49YPrG1+EdsCewukR
BX8avhLDEt7i0AFp71qkC2+T9/fd0aH0NR2Qcq50puQmma/vP7nqwdMBR2vj
Vx0nXp8/sKzD0QF9VlH1PTdoeIjVjr9zuR1u46dpjMTJLg6De/rbQez3F93t
10k9Mxl2PMhth00DHXNBrmT+Xzs5rH+5HcKqMxY5L5B+f8gk79b5dqh/n/D7
8XkaPhPXrIwd2uGcU1noBuJBv64WsGqHZw7XpLaco2GD97dlrPe3w/F7Ott0
nGhYxn5tjrBMO+xcWvXT+QyZ/4V9sCO1DVjkFIsCLGkY+PTFJhrb4KvV+uOr
iBs3rm/+r7YNFG3mE/xPkfnHz8YquqwNDuQdu+J3koY9Q96fmc5qg6yR+02e
FqRee2rqhSLaYEegeKmNGTk/L3p1sJi2gZhp7aepAySe25qWG43bIDPmR4cr
sfWGkE8a+9tASe5h5dR+Er/blxlXnTYQDnswM2lEzo925icsO9ogftD79KgB
WW9uidR1oTZgzryQ2qxL4v112+h8Bg34syDp9i5yHjGIX+RPpUHZ0VLBxZ2k
/6k7LmUl0iB00HbPVeJfu4P0hSJokB13g3pai4Z9vx62mvKggeTRLHGkQea1
yxX+R7RpUDea8H1wO/m+MxWc96qgQv30MruQAnEkp8dMERUGIi8Ze8iTfi7N
/vpyLhVE81L3U7fQcKetIfPVdCp0c+62TpCj4Ru6mufiQqlwbyBxTFGGnP8L
s5lvj1OB8YFpipoEDT+1ZLWw7GmFnawZrP+sI/Omv7JADkcr2MSry+Qzke/Z
1kwXT+ZWGBlJ9xYnjujd66G91AJV3DmPbzLSsFPC1bDK0Rawk9HqUWWg4WPG
6CNfQwuEvNDRer5ExavrWNatftUChkp7IxxmqThccaZnTq8FKG86PlCGqHhW
W/mO3P1meBBruCmxnoptLKvS+QKa4VNRoGp7HRVHnUwJWfRpBoaQ2OENxNWd
o8eaXJtBr3PFMqSGisWFpPozTjWD5cgladdKKv5+hjNgYGszOG3Xg22lVCx0
T6hQp6IJ3knn81l+o2IrlaG3piJNYGKSzfTuJbl/mSNgSqgJxMpfv2+Io2Le
g95PI/ia4JH1IDsjsZM0h3k3WxPsbFZIMo6l4qvZn4WejjXCQbvQHwNRVNy9
77anQ2Ej5PWza/KFU7HGjZGi6KuNMDRRmbEugIrjVZ+8F6ltAJ1DNwYEnak4
L355V2hFAwi9YmhRd6Lizgs/LnGXNcCDNrsbxx2puCa+sJTlRwNYZ98viDxL
xf0eD5XY3zdAvl1xkIgdFQfvZJ4+HtwA2+S6S3lOUXFto8cx5X0NMBvEmZJx
kIpx671sd1wPradzvnIoU3GOlPHa+ax6kPt4/gaTEln/VWNpz0/1ECltXzu/
jYqda7ZYBKTUw8bxplP9ClTsxu62nB5ZD4Pxld/yZakYvhjaH3OvB3bfs+/O
iJP4jz1RbFWphxM3BH9a8lLxxPv/2KOT60Cy92bVhsFWLOYznnI7txbebLhw
h5rQir8jOYGKwRromfgwpn2iFdeMn3P8uLYGfCS5DaOYWzGTLt+jUKtqKBmx
7tZ724J5RLMdLBKroO38dcFNOi24olLU33OpEvjbU6IF65uxliTLv45OlZAY
ZWC/1akZt3pVqSnUVgCbpc+Z8YEmHGjsGP3MpAJaLFQ3a11owmuTuDw2ffwF
ldUmrpYDjXj0ZKF96defcMXz0r+PTBuxvCu/C393ObgFDryzxA2YcsknQYO9
HCY02+LWCDTg+cSnl633lsEwRYm916ke15Z8nJUILoUwheVdsjl12Hkx77+Q
yhII1dpw2X6yFr9pVOvRly+BQ5XKlhuVanFwgwxMehVDWn7ymKNxDW4q52NY
3VYE7i/m5045VmO9+1/3VhwugmlbQ/7T/lXYyYX7Udi3QhCJVnqZeqcSC6KA
4X1ahYC8v33+ea8Cm5qu9ZnABbB12L9JU+gXjk9P9C+HAri+wvb8RUUZtl/L
tH9HOQXirtfZmj0rwcMGQgKolAKPOAT3a4eUYClnWTWjYgq8CHxsv+VOCc6N
6Pa3pVDgVfEb2ZlLJfi9tZhV2FcKaGxM6fcwKMG/JgMLOVMpMKMeoyE/W4zv
j9U0aj6ggFpnHG2raTHW2nbyg3Ewuf5pmzfVoBgvPevvPHOPAjuKKEbBUIxT
LL8bhPpTIJfL5XT3lmJc8KtIasKLAh0M4iFejMW4U06FM/ciBZiSA7NOpBZh
s1Ybw5YLFNj+SWd2+GURtm2So82co4BwvIul99Mi7Mwvy6HkSAHf0Esvo32L
sHm73cl4Gwq8S3rCmWdRhG+tpurmWVFAP8MwQM+4CGcJa/m2naLAy2ubFIp1
izBFbN+KqAUFtP0f9xUpFWFmy2KtXccocPBeM4OedBHpB7VlJ80okJwWC7kb
irB7hln6TVMKFB7MjNfkK8K7tHcMRplQYCFvQTGdrQj/H6ns16U=
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]], 
               Line[CompressedData["
1:eJxN13c8lt/7AHBbPlaESkQyo6zig+o6ChkNSZTKijIqLZHyQRGJUiFlJKGS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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0.1665836480483537, 
              2.0792066924504335`}, {-0.49999999999999883`, \
-0.1877043470663223}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0.1665836480483537, -0.49999999999999883`}, 
             "ImageSize" -> {360, 360}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[1, 0, 0], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> 
             False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.1665836480483537, 
             2.0792066924504335`}, {-0.49999999999999883`, \
-0.1877043470663223}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.1665836480483537, -0.49999999999999883`}, 
            "ImageSize" -> {360, 360}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Thickness[Large], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJxN13c8lt/7AHBbPlaESkQyo6zig+o6ChkNSZTKijIqLZHyQRGJUiFlJKGS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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0.1665836480483537, 
          2.0792066924504335`}, {-0.49999999999999883`, -0.1877043470663223}},
          "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0.1665836480483537, -0.49999999999999883`}, 
         "ImageSize" -> {360, 360}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> 1, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[
           0.5411764705882353, 0.7137254901960784, 0.027450980392156862`], 
           Thickness[Large], Opacity[1.], FaceForm[Opacity[0.3]], 
           LineBox[CompressedData["
1:eJxd2HlUTd3/wPEGjcolRPWQSAmphPCUz5FCiEoJDZoVRaVBSRooSkkRyZAm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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[
                0.5411764705882353, 0.7137254901960784, 
                 0.027450980392156862`]], 
               Line[CompressedData["
1:eJxd2HlUTd3/wPEGjcolRPWQSAmphPCUz5FCiEoJDZoVRaVBSRooSkkRyZAm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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 
              4.}, {-0.4992096794436416, -0.4400602263646426}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, -0.4992096794436416}, 
             "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                RGBColor[
                0.5411764705882353, 0.7137254901960784, 
                 0.027450980392156862`]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> 
             False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0., 
             4.}, {-0.4992096794436416, -0.4400602263646426}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, -0.4992096794436416}, 
            "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Thickness[Large], 
               RGBColor[
               0.5411764705882353, 0.7137254901960784, 
                0.027450980392156862`]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            RGBColor[
            0.5411764705882353, 0.7137254901960784, 0.027450980392156862`]], 
           Line[CompressedData["
1:eJxd2HlUTd3/wPEGjcolRPWQSAmphPCUz5FCiEoJDZoVRaVBSRooSkkRyZAm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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0., 
          4.}, {-0.4992096794436416, -0.4400602263646426}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, -0.4992096794436416}, "ImageSize" -> {360, 432}, 
         "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
         Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            RGBColor[
            0.5411764705882353, 0.7137254901960784, 0.027450980392156862`]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {GrayLevel[0], Thickness[Large], Opacity[1.], FaceForm[Opacity[
           0.3]], LineBox[CompressedData["
1:eJxdz3k01OsfB/CJohKlbrtEUaMsXSYhfGxtKNvYKg1iKHtUSrJkym5oclNJ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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                GrayLevel[0]], 
               Line[CompressedData["
1:eJxdz3k01OsfB/CJohKlbrtEUaMsXSYhfGxtKNvYKg1iKHtUSrJkym5oclNJ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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 0.1942356424191115}, {-0.7447106997711829, 
              0.}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             Automatic, "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                FaceForm[
                 Opacity[0.3]], 
                Thickness[Large], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|
              "CoordinatesToolOptions" -> Identity, 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ParametricPlot, "GroupHighlight" -> 
             False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0., 0.1942356424191115}, {-0.7447106997711829, 
             0.}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 432}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            Automatic, "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               Thickness[Large], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            GrayLevel[0]], 
           Line[CompressedData["
1:eJxdz3k01OsfB/CJohKlbrtEUaMsXSYhfGxtKNvYKg1iKHtUSrJkym5oclNJ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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0., 0.1942356424191115}, {-0.7447106997711829, 0.}},
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
          "ImageSize" -> {360, 432}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> Automatic, "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            FaceForm[
             Opacity[0.3]], 
            Thickness[Large], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|
          "CoordinatesToolOptions" -> Identity, 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}},
  AspectRatio->1,
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
  DisplayFunction->Identity,
  Epilog->{
    RGBColor[0, 1, 1], 
    InsetBox[
     FormBox[
      StyleBox["\"\[FilledSquare]\"", 13, StripOnInput -> False], 
      TraditionalForm], 
     NCache[{Rational[1, 2]/Pi, -0.5}, {0.15915494309189535`, -0.5}]]},
  Frame->True,
  FrameLabel->{
    FormBox[
     GraphicsBox[{
       Thickness[0.048923679060665366`], 
       StyleBox[{
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIFIAaxQYAJSjNCxZjR2DA5dDW4xIlhE6OX1ubT2hxi
9AIAaCICiw==
          "], CompressedData["
1:eJxTTMoPSmVmYGBgBOJAIGYC4m4bz11phxQdAm9J1yR+UnUwBoFiJYfpE/ir
zLS1HMI5xdqN65UczG32Bk1LRPBZOLvkk/MQ/AcR4tsvNiD4/hcnxvw7rOVQ
ff/HLeNoBH/lt5cVZx4owvkzQSCSGc5PTwMCNUY4v3B5yYZ//IwOz7O0v03f
q+UQrRohc66GweH4rh29bAFaDpd+H7s+L/KrvYHWSuELLGoO805MXpKt9tV+
h0PTo+M/VB0CnnheMp38xf4ESP0G3HypeXGapyeows0Dh0eRqsNWrw0Wcyq/
wfn/weA7nJ8GBj/sZ4DCq1sVav9P+5pPGwKyb6k6fNn3cWv6NAaHye2tUZf3
aED5TA4BIP1CWg5Lby1/bOjMD+e3K7CrnrkiBOeDw+enMJxvAo4fEQz+k8SF
10zOa8L5U8D2IfgyIP9t0ITYbybi8Ovt6wOWzpqQ8F7GDYmn1xIOPRHd/owb
uBz6QLSAuAMDCDRwObSC3DVFzOFA974mk2QGON9jq//xZLY/9jD+m9rH2efX
/MLgnwGBNaJwPthdxqIODeK1rJnH/sD5NS+afk3b+RfOBwe3PaMDjL8dFB87
mR2qQO71FnWwK3GsPS3DBuevFdLhS68TgvP7wf4RhvMh4SkCNw8sri0G5z9w
jXectVEMTV4cg/+mLbfbSFoMzof5tw0cf2Jwvtuao8sZZojC+fK7FuxL9RPE
4B8EhSuzOJwPdudOBH8GGh9ivwTUv4IQ+p6EQ8jbyx9nPBR3AOcHFU2o+yQc
GliO9htu14TY4ywByb/vNB1eg8z5LQFJB2zQ/BUjCU9f4PD7IIXGl4bznSc0
C6VFKcD57xetVzhboegATv+/NOH8U4ed1mbKacD5ElOvcGYcUoeUBwlQ9bfU
HJSvPQpmsFF0gOXfvfk1b2eaKjrA8iuM3wjyz3RViL/9oOVXEaz8QvDB6XcD
Jh+W39HLPwA++hZv
          "]], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYCYu8T7LazWY0d+GMD7huVKzjA+MrXHgUzzFFw
SE8Dgm9GDnc0Zdf836zg0MhytN/wOYLfAOXfhvL1tVYKX7iCkC/eKvr79Dkj
uHn8/uunpJ4wctibX/N25lQEfyYIdCo4/AeB9VB5UQWHk4ed1mb6GTm4rzm6
nOGHtMNN6ZpEo6OGDq0K7Kpnpog5/Hj7+oBlsz6cv9Wh6dFxC104/w9I/rEO
nF8Pcu91BD/gFtDATToOIW8vf5yxUMzhSeLCayb5Og4KuxbsS10n5hAfEqS+
IFPHARQMaccQ/B3BVhH/1cXh/BjVCJlzNeIOPqDwK4WpF3cwtdkbNK0Rap+J
BMR/+/UdXoMChlvToQXknu/6DiI9Xq9Yvmg67K+VtUhnMXCQmRenedpAy6Eb
KGwiaAjnL7m/j29OMoJf+9uq4FwFJh8cD0sQfImpVzgzHmlB4i8cwZ8+gb/K
zBvBjxDffpGBD8FPjr3jxnzCAOKvq1oO6k+a553tQvB9L06M+fdYF84/vmtH
L1sBgg8On5c6cPNg4QPjg93pguCDw4sRk8/C2SWfnIfgw/wLiW8EXxQUjlN0
UMODQw+DD46H/5pw/pT21qjLezQdatD4MHlwfHVrQvz3QddBGmyepkMKKHx2
aDm8acvtNtot4fAAFIANWg59Ed3+jALiDhn5H1pPlmjB01sCKDxOasD5XqDw
CEXwt4P8I4HJB+ePnaJwvokxCIg6PM/S/jbdFsEH58ftCP7htuXhpzYZwvlf
dt7q+vsVwVd/y7vP4KehAwMIOIhC8hufEcQ/0mJQeSOH+67xjrMUFRz6g0tU
pv83goSfPaK8EK6cVHI2BcGHlScAsLHFiw==
          "]]}, {
         Thickness[0.048923679060665366`]}, StripOnInput -> False]}, {
      ImageSize -> {40.872727272727275`, 32.67741967621419}, 
       ImageSize -> {20.436363636363637`, 16.338709838107096`}, 
       BaselinePosition -> Scaled[0.32439307852814453`], 
       ImageSize -> {21., 17.}, 
       PlotRange -> {{0., 20.439999999999998`}, {0., 16.34}}, AspectRatio -> 
       Automatic}], TraditionalForm], 
    FormBox[
     GraphicsBox[{
       Thickness[0.04640371229698376], 
       StyleBox[{
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJ1IAaxQYAJSjNCxZjR2DA5fGoGm15c5tDCTGq5gVpu
AwBUHQK3
          "], CompressedData["
1:eJx11XtIU1EYAPAtrbVKF1M309Um7ppWmNuue0jKtyApe2gaOPJRmT3tYbhA
SyV6h0EPjMyGIBYmKPlHhfSHPSQy56MwolSc9AAthbQwQ8t2znXfwcQDl7vf
fZyd833fOTck62jyHi+RSCR2H1nuY477yM7oiffK5yChWRJ7e64JGuD0x5dj
HJBTWbAFHbWixu+11iKcvcMgfMinMWrD7OY+n6loO2iBevqDQ4tI28m8l7Qw
f3SdfJXvvjg/9LOSxtN8k3yGt7y5lv7XwKy88Va6X26BW6Qt8UOHj2gHygeY
af+9ihmOK7Ddi/5jRtP5dzOnaazDu1vN0Lduh7X8jQImSXtihlbSahXQ0rS2
7kCFGdI4m6p9zWKwPwwYd0bqIdZuLXI6ZJBIxtukg/6iTzkdh2TQHVy4S39X
N9XPfPRVW0mi+Ps89HbS38TcGX5F/u8IMx3HJh2Ukfl/mIdeYPVNKDsgQT9K
qDc7LFL0UxK/0IXw7Hx1akuyDniDu/1YhBbm549eX/uiWtQQgPbEx9OfEG8l
Op48bwtEn3SNdRm+zXSVq9HXcYbZM9+Uoc7hskrmcxoJ11qqRF8h8XrthxbG
N1U/j5l9Eu+X7uln/lGflFP+i71P8yDTY71sJOuB08PPxuGH+0YVcDXFrr25
OhqWk/uXgqc7Qo2OIvHLU4OV1M84j6ZxreKn3z/Jw+D5wyX6NDWoKjIjnEk8
pJN8qtTQf3Dl6E0fHvwLrtvbvNUwMXq8zyHmwUHy+3sZ1EceqRIPGmb1e/mI
teOdAcf3wDT2PLvFIOSrmJnO28VM8zKoxvdTpYoLBpkGRki8JDzUjA7kt+aG
CPXdbkTTeHcZhf4zQyCWrKchI/RELK2dNDC3kf4nNGhZRpJL/0sjzL9v6v3e
qft1nv404Evy1xwNDSkxtsmXaqD71sVoSKL1EYw+QepnoxJN45cdhOuT5qEz
SNivpBYopPUWhPuBEA8V2kXWe2UIuvTCue2dDi2axm0BJ+Sn0owuHo/JbW82
oek+94j5Dqn3PJMwzjGtsJ+FmmBrl7uQR7TC9UATnCWF+0ULx2pLuvd/N6Lp
85+Y6X7lNMJmct2Lg0AyvudGOEXGEc4ccDnhq/c25q957kTmcJjP/78H/wA3
b6//
          "]], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzATYDFA+A43UU0svLdyMSxwA2R8Cbw==

          "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI3IGYC4g16eYsZ3xg5ODY9Oj7D2sQBxo8Q336Rwc/E
4QwI3DFy4HJTLWWKMnF4nqX9bfpZTD4nlD99An+V2W6E/G3pmkSjrQjzSraK
/j69zshB7UnzvLNeCL6B1krhCy4mDulpQDANKs9l4qAPEjcxcogE6f9n5GAP
cudqQ4i5Sw0dju7a0csWoA/nt/D6r5/CqgvnHwfJb9CB830uToz5txjBl13+
wkOvXscBpC11hSHE/zY6cHt0FOW/5JjpOPz9VvpgzkYEnxvkv1MI/uPEhddM
7hs6iE+9wpnhBFX/0dCBhbNLPtlPx8G2MmKFKa8RJDx79B2+7LzV9bfVwsEf
5J7D+pDw+mXh4HOC3Xb2VX2IeyQsHT5vCMie9d0Azgfb62UI54Ptjcfkg90R
hOD3eL1iMSm0hMSXLYIPdqchgr+/VtYi/YsBnH/ysNPazHUGDqqg+MiyhIoj
+DLz4jRPb9CF86e0t0ZdtkHwweGzTQduHix8YPw/IPsFEXxweJ3TxuA3shzt
NzRH8GH+hcS3Dpz/BJTQEhB8SHjqYvD/g4EFnH8K5M97CP5JND44vo5aQPy3
B2reDAtI+mzRgqRjPSOH9SCP+2pB49XQwdxmb9A0Ry14etMFhcc0DTgfHB5K
Gqjp96k6Bh/snjwEH5yOfAwdtpj/OJTCpQHn+4LsbUbwNd7y7jOYaQjnRys4
fky+g+D3B5eoTAemW3Bw+BtC/PPF0OG60CfH820weSNIPAuYOHwFhcNTIwcG
EFBAlBcSIH8YIfiw8gQAEazV2g==
          "]]}, {
         Thickness[0.022180974477958238`]}, StripOnInput -> False], 
       StyleBox[{
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 
          12.185899999999998`}, {19.360200000000003`, 12.185899999999998`}}}, 
          CurveClosed -> {0}], 
         FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJlIIaxWaBsBiifAY3NCJVnJoNNjJmU2EWqXlr7kVS3
EaMGAMHmApE=
          "], CompressedData["
1:eJxl1HlIVEEYAPBVE/EPldz2yPXYdXddNQ1RMxHpfZqWB3hDm6l5H2koZJC5
gq6pf6yRpXllWhKooGjlkVIiSSquWh6YiKCZhELmhYt4bfvm7c77w4Fh+fF2
Zr5v5psRJGZHpBgwGAw9TY/SdH1Nb2gW9h+3OMLnbNlmnaEt6Lzd3MmfDLAF
bmOcgzKHdh/IV0eltJUTmuZkD8L51UiGt3a8kQQ7fJEnS/hgh+3i2Mb84WeH
x68lvJ133xJjd189+Jo8TtvD+0tEddFZM/Ne5E7OCbDNYsOWXWsE2vVoV5WV
RM8u0a6tMHvsESyB/OWDRTeFAEKmn8ecJkngljG7zE3Nx25VbTyaqKB9vaLY
PDWaD+v3LqlqYiVws/1bCyOAj+e7QMazZgN1qIlAzikwzBg5Bx3mTqZpp9bQ
Rs63IgDxrmijvs0aFN6BA6m+thAjllpONVjj/J5KFaF6FVbYDLINcbDzyLiV
bGw0Puasdfujsy5/dzdN+0j7b+l9hesrDnYAmdcC7U+RXlJ1i8UZo3ziBdCn
davWz1D8FkAu4yYUwJBiUO5ebAEr/nd96s8LYALVywXoC+rybOjX0+4XE2rJ
n4uHRAnfSDyRaw71yCqCyPUpUDaYQlBP6GhS6T6B5hPSLifXczGBmaORn423
aaelatqfHWw1alt4vM7rBb8zv2fRRvGVM4H3nt2kH79NUPvBwo7anN2pLWJj
/yLzCufg8Wi/j2lT37nYqG4WznotZCP+pGkPW5cPqp84Ls6X2j/a1PmxQbYu
P6zu3yfQ+TJZYEnGt6LCpr6fYHsmOl8zBLV2PhbcIeOWMag69mNR8RF6UEae
RzcPn18nqmceLDlYtatn+dgo7jE+2Ay8GUy5bInvD/rfsBC6eL3O41l7BKr7
VSE0jVW+y7TbIdrJ8f+EeD+emIR2VolF2NyXc8bpibQLj7xyptJFELYWOHOl
cptYlXL6pgtFwJVbVrnM7hHJsUs3DBYk2ntkA/m7XWGZFvbUPZziQyX5Hsjs
qfeuRFP/D3pYR8GOuL7Hhn07MuJo697Dh8O9/nWvaevey/8CnGoR
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4udZ2t+m1xo69EV0+zNuEHc4fdhpbaYdgs/j
v35KqoWhg8KuBftS+cQdkmPvuDFrGDp82fdxa3qZqEN/cInKdH5DhxjVCJlz
d0QcFt/fxzeH2dDhTVtut9FsEYf631YF5zIM4Hx+kHkeCP6U9taoy3t04XxT
m71B0x7qO0SDzKuRcPj7rfTBHEEDiH3fJByuC31yPJ9m4HCge1+TCbOUw+cN
Admz2g0c2hXYVc+USDl4n2C3nc1q6CBSOankrIuMA8x/YD6LHJx/R1N2zf9i
BTj/w6L1CmcjlByWv/DQ+7/RwOGBa7zjrInKDnMWKe/8k64P58uCFNTrwvnH
weGl4xDOKdZuLK8E5+/Nr3k7c6sCnB8BDh95iH/v6EDcv1jewQfkXlFdOH/q
BP4qs2wEPz4kSH3BS12HtUI6fOl8CnA+2L0rEPyzZ4CgRhHiH1kEH0SdeaMD
5/95+/qAZbIuxH1LlRxEerxesZToOVTf/3HLmFvZ4fzVsDf61vpwvuqT5nln
owzg/GgFx4/JewwcnCc0C6WdUoTzYeEJ48+YCQKy0PRi4NAPSk8G0g5PEhde
M8nXg8RnmDiUr+PQCoo/E2F4eL0GpYfbQnB+Jcj+0wj+fzAQdDjYtjz8lJMh
nI+engEljEk8
          "]]}, {
         JoinForm[{"Miter", 10.}], 
         Thickness[0.022180974477958238`]}, StripOnInput -> False]}, {
      ImageSize -> {43.10334246575343, 52.900602739726025`}, 
       ImageSize -> {21.551671232876714`, 26.450301369863013`}, 
       BaselinePosition -> Scaled[0.34770573747367656`], 
       ImageSize -> {22., 27.}, PlotRange -> {{0., 21.55}, {0., 26.45}}, 
       AspectRatio -> Automatic}], TraditionalForm], 
    FormBox[
     GraphicsBox[{
       Thickness[0.5025125628140703]}, {
      ImageSize -> {2.5902864259028644`, 21.240322789539228`}, 
       ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
       BaselinePosition -> Scaled[0.32439307852814453`], 
       ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
       AspectRatio -> Automatic}], TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{Automatic, 600},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.01, 1.}, {-0.55, 0.01}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Prolog->{
    RGBColor[1, 0, 1], 
    Thickness[Large], 
    LineBox[{{0, -0.5}, {3, -0.5}}]},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.974267056094534*^9, 3.974267069613349*^9}, 
   3.9742671749673223`*^9, 3.9742672600988903`*^9, 3.974267386468923*^9, {
   3.9742674927500896`*^9, 3.9742674998750067`*^9}, {3.974267679460531*^9, 
   3.974267686618664*^9}, {3.9742681630026903`*^9, 3.974268218408197*^9}, 
   3.974268265760957*^9, 3.974268985335895*^9, 3.9742691732574263`*^9, 
   3.974437103964848*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"b179873a-b39d-489b-a083-a8b557c720e7"]
}, Open  ]]
},
WindowSize->{1528, 910},
WindowMargins->{{Automatic, 104}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e5c7c293-947e-4182-9b36-a91c841660f2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3759, 103, 210, "Text",ExpressionUUID->"a93c1fca-a274-4b5f-9f15-607b32e3bd15"],
Cell[4320, 125, 6788, 225, 144, "Input",ExpressionUUID->"6dd00ed8-81bb-4015-abd9-7220a574f36a"],
Cell[11111, 352, 158022, 2911, 908, "Input",ExpressionUUID->"5175113e-07c0-4f86-a9b8-c188a786856e"],
Cell[169136, 3265, 667, 17, 73, "Input",ExpressionUUID->"f441c621-f100-4c94-bc02-3b3482017149"],
Cell[CellGroupData[{
Cell[169828, 3286, 13692, 364, 664, "Input",ExpressionUUID->"41700665-f3ce-44ab-ab37-7b7edbe9055b"],
Cell[183523, 3652, 108760, 1994, 617, "Output",ExpressionUUID->"fdea7ac7-d5fc-4bfb-ad21-4c04ad2c5d63"],
Cell[292286, 5648, 29944, 586, 528, "Output",ExpressionUUID->"df3fc31d-06b8-4c3d-a191-f5072f06d4fa"],
Cell[322233, 6236, 58243, 1052, 567, "Output",ExpressionUUID->"054af008-5902-4d3d-a280-0c984dcbfa5a"],
Cell[380479, 7290, 115735, 2100, 617, "Output",ExpressionUUID->"b179873a-b39d-489b-a083-a8b557c720e7"]
}, Open  ]]
}
]
*)


